$B\to P$ and $B\to V$ Form Factors from $B$-Meson Light-Cone Sum Rules beyond Leading Twist

We provide results for the full set of form factors describing semileptonic $B$-meson transitions to pseudoscalar mesons $\pi$, $K$, $\bar{D}$ and vector mesons $\rho$, $K^*$, $\bar{D}^*$. Our results are obtained within the framework of QCD Light-Cone Sum Rules with $B$-meson distribution amplitudes. We recalculate and confirm the results for the leading-twist two-particle contributions in the literature. Furthermore, we calculate and provide new expressions for the two-particle contributions up to twist four. Following new developments for the three-particle distribution amplitudes, we calculate and provide new results for the complete set of three-particle contributions up to twist four. The form factors are computed numerically at several phase space points using up-to-date input parameters, including correlations across phase space points and form factors. We use a model ansatz for all contributing $B$-meson distribution amplitudes that is self-consistent up to twist-four accuracy. We find that the higher-twist two-particle contributions have a substantial impact on the results, and dominate over the three-particle contributions. Our numerical results, including correlations, are provided as machine-readable ancillary files. We discuss the qualitative phenomenological impact of our results on the present $b$ anomalies.

==> anc/BD_LCSR-Lattice.json <==
{
    "central": {
        "fT": {
            "a1": -2.502775386533468,
            "a2": 10.59175281076362,
            "a0": 0.5648201165054019
        },
        "f0": {
            "a1": 0.5779088408438552,
            "a2": 1.327116201548622
        },
        "f+": {
            "a1": -2.221782088112512,
            "a2": 0.6541000835887975,
            "a0": 0.6808814829635919
        }
    },
    "correlation": {
        "f+f+": {
            "a0a1": 0.307310813455567,
            "a2a0": -0.1392108944987795,
            "a2a2": 1.0,
            "a1a1": 1.0,
            "a1a0": 0.307310813455567,
            "a0a0": 1.0,
            "a2a1": 0.15703422014497526,
            "a0a2": -0.1392108944987795,
            "a1a2": 0.15703422014497526
        },
        "f+fT": {
            "a0a1": -0.005269802473931527,
            "a2a0": -0.01059397514265482,
            "a2a2": -0.006831453358877668,
            "a1a1": 0.004261949803807071,
            "a1a0": 0.146058882881641,
            "a0a0": 0.26255502965472227,
            "a2a1": 0.007477797945378059,
            "a0a2": 0.0018083153334501768,
            "a1a2": -0.004095745091216265
        },
        "f0f0": {
            "a2a2": 1.0,
            "a2a1": 0.6501561348891965,
            "a1a1": 1.0,
            "a1a2": 0.6501561348891965
        },
        "f0fT": {
            "a2a0": 0.10247510607697276,
            "a2a2": 0.003079347315183189,
            "a1a1": -0.0015945315689598932,
            "a1a0": 0.17333278162595286,
            "a2a1": -0.0020273504846875312,
            "a1a2": 0.0011618719109774904
        },
        "fTfT": {
            "a0a1": -0.6544755108025897,
            "a2a0": 0.4828233857452543,
            "a2a2": 1.0,
            "a1a1": 1.0,
            "a1a0": -0.6544755108025897,
            "a0a0": 1.0,
            "a2a1": -0.95883795101368,
            "a0a2": 0.4828233857452543,
            "a1a2": -0.95883795101368
        },
        "f+f0": {
            "a0a1": 0.4241802444754962,
            "a2a2": 0.07784167902314144,
            "a1a1": 0.43001347121764766,
            "a2a1": -0.005121727464496161,
            "a0a2": 0.18531266306575392,
            "a1a2": 0.24214915040452856
        },
        "fTf0": {
            "a0a1": 0.17333278162595286,
            "a2a2": 0.003079347315183189,
            "a1a1": -0.0015945315689598932,
            "a2a1": 0.0011618719109774904,
            "a0a2": 0.10247510607697276,
            "a1a2": -0.0020273504846875312
        },
        "f0f+": {
            "a2a0": 0.18531266306575392,
            "a2a2": 0.07784167902314144,
            "a1a1": 0.43001347121764766,
            "a1a0": 0.4241802444754962,
            "a2a1": 0.24214915040452856,
            "a1a2": -0.005121727464496161
        },
        "fTf+": {
            "a0a1": 0.146058882881641,
            "a2a0": 0.0018083153334501768,
            "a2a2": -0.006831453358877668,
            "a1a1": 0.004261949803807071,
            "a1a0": -0.005269802473931527,
            "a0a0": 0.26255502965472227,
            "a2a1": -0.004095745091216265,
            "a0a2": -0.01059397514265482,
            "a1a2": 0.007477797945378059
        }
    },
    "uncertainty": {
        "fT": {
            "a1": 2.2036619810355114,
            "a2": 31.782719189064913,
            "a0": 0.036358593548297465
        },
        "f0": {
            "a1": 0.3651151563337801,
            "a2": 2.5261593380065115
        },
        "f+": {
            "a1": 0.3791785455658475,
            "a2": 2.6349339571283488,
            "a0": 0.02809178869872368
        }
    }
}


==> anc/BD_LCSR.json <==
{
    "uncertainty": {
        "fT": {
            "a2": 31.6830223586738,
            "a0": 0.040875013588815345,
            "a1": 2.1969694995146964
        },
        "f0": {
            "a2": 44.60062762441677,
            "a1": 2.878539530780338
        },
        "f+": {
            "a2": 38.2180444447714,
            "a0": 0.07777943416080092,
            "a1": 2.5874468946118965
        }
    },
    "correlation": {
        "f0f0": {
            "a1a1": 1.0,
            "a2a2": 1.0,
            "a1a2": -0.9493897855466881,
            "a2a1": -0.9493897855466881
        },
        "f+f+": {
            "a0a1": -0.33533282439759676,
            "a1a2": -0.9575386031929555,
            "a2a0": 0.2363722453212519,
            "a0a0": 1.0,
            "a2a1": -0.9575386031929555,
            "a1a1": 1.0,
            "a0a2": 0.2363722453212519,
            "a2a2": 1.0,
            "a1a0": -0.33533282439759676
        },
        "f+fT": {
            "a2a0": 0.004514004566443636,
            "a1a2": -0.00332524450179478,
            "a0a1": -0.009853736366484029,
            "a0a0": 0.48010226010867735,
            "a2a1": -0.003798025053634953,
            "a1a1": 0.0056588839886429375,
            "a0a2": 0.0017479874952045064,
            "a2a2": 0.0024755203916832073,
            "a1a0": -0.01914117267719249
        },
        "fTf+": {
            "a0a1": -0.01914117267719249,
            "a2a0": 0.0017479874952045064,
            "a1a2": -0.003798025053634953,
            "a0a2": 0.004514004566443636,
            "a0a0": 0.48010226010867735,
            "a2a1": -0.00332524450179478,
            "a1a1": 0.0056588839886429375,
            "a2a2": 0.0024755203916832073,
            "a1a0": -0.009853736366484029
        },
        "f0f+": {
            "a2a0": 0.23726369989098128,
            "a1a2": -0.31754127830629847,
            "a1a0": -0.236201325188594,
            "a1a1": 0.43444877343205585,
            "a2a2": 0.228716909239111,
            "a2a1": -0.31152063509781625
        },
        "f+f0": {
            "a0a1": -0.236201325188594,
            "a1a2": -0.31152063509781625,
            "a0a2": 0.23726369989098128,
            "a1a1": 0.43444877343205585,
            "a2a2": 0.228716909239111,
            "a2a1": -0.31754127830629847
        },
        "f0fT": {
            "a2a0": 0.014825541752759882,
            "a1a2": 0.0017035505171895799,
            "a1a0": 0.032839765235754714,
            "a1a1": 5.431887480628556e-05,
            "a2a2": -0.0019525955979842486,
            "a2a1": 0.0002924592185714456
        },
        "fTf0": {
            "a0a1": 0.032839765235754714,
            "a1a2": 0.0002924592185714456,
            "a0a2": 0.014825541752759882,
            "a1a1": 5.431887480628556e-05,
            "a2a2": -0.0019525955979842486,
            "a2a1": 0.0017035505171895799
        },
        "fTfT": {
            "a0a1": -0.5819804358661383,
            "a1a2": -0.9588195373577312,
            "a2a0": 0.4267131889409714,
            "a0a0": 1.0,
            "a2a1": -0.9588195373577312,
            "a1a1": 1.0,
            "a0a2": 0.4267131889409714,
            "a2a2": 1.0,
            "a1a0": -0.5819804358661383
        }
    },
    "central": {
        "fT": {
            "a2": 10.54601528980545,
            "a0": 0.5656604515314846,
            "a1": -2.492010124810672
        },
        "f0": {
            "a2": 0.04744873027689452,
            "a1": 1.845829677892925
        },
        "f+": {
            "a2": 1.460191255411654,
            "a0": 0.6494022492599675,
            "a1": -1.348121551696309
        }
    }
}


==> anc/BDstar_LCSR-Lattice.json <==
{
    "central": {
        "T23": {
            "a1": 0.5855443911134184,
            "a2": 4.667079193615467,
            "a0": 0.806230464649646
        },
        "A0": {
            "a1": -2.663700079984666,
            "a2": 9.24495323738047,
            "a0": 0.6759274184148141
        },
        "V": {
            "a1": -1.16783793558669,
            "a2": -4.016847943717434,
            "a0": 0.6851323923652662
        },
        "T2": {
            "a1": 1.522684874603372,
            "a2": 0.006625613047247359
        },
        "A1": {
            "a1": 0.2689438444495897,
            "a2": 10.48603248711299,
            "a0": 0.601315572767782
        },
        "T1": {
            "a1": -1.417576776632095,
            "a2": -0.6878528871949201,
            "a0": 0.6302298493900512
        },
        "A12": {
            "a1": -0.1487638329486358,
            "a2": 5.724359813703122
        }
    },
    "correlation": {
        "T2A12": {
            "a2a1": 0.0031112822357711937,
            "a1a1": 0.019533724746358005,
            "a1a2": -0.012144472217615153,
            "a2a2": -0.0030445572119593626
        },
        "A1A12": {
            "a1a1": 0.37255001148328754,
            "a0a1": 0.41932755310321196,
            "a0a2": -0.38664971319914826,
            "a2a1": -0.332728104143315,
            "a1a2": -0.08917024230162461,
            "a2a2": 0.565399879243548
        },
        "A0A0": {
            "a1a1": 1.0,
            "a0a1": -0.43458508147691804,
            "a0a2": 0.33575823557477263,
            "a2a2": 1.0,
            "a2a1": -0.959364135794069,
            "a2a0": 0.33575823557477263,
            "a1a2": -0.959364135794069,
            "a1a0": -0.43458508147691804,
            "a0a0": 1.0
        },
        "T23V": {
            "a1a1": -0.001093588373938116,
            "a0a1": -0.057755964061019606,
            "a0a2": 0.005258421821779019,
            "a2a2": -0.0007891438560280501,
            "a2a1": -0.0018993284198878697,
            "a2a0": 0.019444655349951045,
            "a1a2": 0.0004885090629287145,
            "a1a0": 0.0234283672228247,
            "a0a0": 0.7284494591378118
        },
        "T23T2": {
            "a1a1": 0.00524087384077695,
            "a0a1": 0.08250309133841204,
            "a0a2": -0.017191343382776926,
            "a2a1": -0.0008655030690162011,
            "a1a2": -0.003045723870348072,
            "a2a2": 0.0027709769537281412
        },
        "A12A12": {
            "a2a1": -0.8296567458907823,
            "a1a1": 1.0,
            "a1a2": -0.8296567458907823,
            "a2a2": 1.0
        },
        "A0A12": {
            "a1a1": 0.04936800892907402,
            "a0a1": 0.28557435582185753,
            "a0a2": -0.3442014903273888,
            "a2a1": -0.042113952047114975,
            "a1a2": 0.2052572335916638,
            "a2a2": -0.15766340473968435
        },
        "VT1": {
            "a1a1": -0.011084174065774225,
            "a0a1": -0.043697436756078206,
            "a2a0": 0.00039987150869486015,
            "a2a2": -0.015268624449503766,
            "a2a1": 0.014327830228922256,
            "a0a2": 0.0016425807671186206,
            "a1a2": 0.014639486936524443,
            "a1a0": -0.0552108191151641,
            "a0a0": 0.7642396369251135
        },
        "T1V": {
            "a1a1": -0.011084174065774225,
            "a0a1": -0.0552108191151641,
            "a0a2": 0.00039987150869486015,
            "a2a2": -0.015268624449503766,
            "a2a1": 0.014639486936524443,
            "a2a0": 0.0016425807671186206,
            "a1a2": 0.014327830228922256,
            "a1a0": -0.043697436756078206,
            "a0a0": 0.7642396369251135
        },
        "T23T23": {
            "a1a1": 1.0,
            "a0a1": -0.3059470897947274,
            "a0a2": 0.2527383555919358,
            "a2a2": 1.0,
            "a2a1": -0.9550870211519283,
            "a2a0": 0.2527383555919358,
            "a1a2": -0.9550870211519283,
            "a1a0": -0.3059470897947274,
            "a0a0": 1.0
        },
        "T23A12": {
            "a1a1": 0.0065529413430438855,
            "a0a1": 0.29889294994001536,
            "a0a2": -0.2107891173852269,
            "a2a1": 0.007094318162764562,
            "a1a2": -0.002312958983858275,
            "a2a2": -0.00421585567451347
        },
        "T2A0": {
            "a1a1": 0.014754489968204151,
            "a2a0": 0.005142233635213442,
            "a2a1": -0.010138518862279537,
            "a2a2": 0.01168857772281158,
            "a1a2": -0.016406572081436265,
            "a1a0": 0.04173396218745605
        },
        "T23A0": {
            "a1a1": 0.0048918396902284614,
            "a0a1": 0.04306128320380528,
            "a0a2": -0.062455224740327074,
            "a2a2": -0.00044946369950426163,
            "a2a1": 2.4843833772006304e-05,
            "a2a0": 0.012277884098373751,
            "a1a2": -0.0036587543880366507,
            "a1a0": 0.018318255671682146,
            "a0a0": 0.6280219370452927
        },
        "A12T1": {
            "a1a1": -0.019164387860672913,
            "a2a0": -0.20569156751313566,
            "a2a1": 0.012319285462241683,
            "a2a2": -0.0003482672793231459,
            "a1a2": 0.0023326957716277444,
            "a1a0": 0.30200089907031175
        },
        "VA12": {
            "a1a1": -0.02636414365653861,
            "a0a1": 0.2998234406900831,
            "a0a2": -0.2025995783508127,
            "a2a1": 0.0037740008621379066,
            "a1a2": 0.019403248806895874,
            "a2a2": -0.004545588136479818
        },
        "A0T2": {
            "a1a1": 0.014754489968204151,
            "a0a1": 0.04173396218745605,
            "a0a2": 0.005142233635213442,
            "a2a1": -0.016406572081436265,
            "a1a2": -0.010138518862279537,
            "a2a2": 0.01168857772281158
        },
        "T2A1": {
            "a1a1": 0.06600472677065194,
            "a2a0": 0.0008106841913345194,
            "a2a1": -0.0015949643175654415,
            "a2a2": -0.0035631785105157973,
            "a1a2": -0.035174915119134946,
            "a1a0": 0.06154215660501615
        },
        "T2V": {
            "a1a1": -0.01405978603883531,
            "a2a0": -0.009235765605747898,
            "a2a1": 0.009882881122549102,
            "a2a2": -0.009377284578554721,
            "a1a2": 0.008248711381284596,
            "a1a0": 0.07463303347548098
        },
        "T23A1": {
            "a1a1": 0.028032160956271035,
            "a0a1": 0.7576393830632446,
            "a0a2": -0.5157451773861778,
            "a2a2": -0.010780334754863457,
            "a2a1": 0.015541440446041038,
            "a2a0": 0.016584641419728707,
            "a1a2": -0.012589289745426004,
            "a1a0": 0.023988566070956095,
            "a0a0": 0.7695095676212199
        },
        "A1T23": {
            "a1a1": 0.028032160956271035,
            "a0a1": 0.023988566070956095,
            "a2a0": -0.5157451773861778,
            "a2a2": -0.010780334754863457,
            "a2a1": -0.012589289745426004,
            "a0a2": 0.016584641419728707,
            "a1a2": 0.015541440446041038,
            "a1a0": 0.7576393830632446,
            "a0a0": 0.7695095676212199
        },
        "VA1": {
            "a1a1": -0.061114220964488375,
            "a0a1": 0.7894406389838955,
            "a0a2": -0.5075000437909643,
            "a2a2": -0.009172497767623203,
            "a2a1": 0.0039769302746381,
            "a2a0": 0.007751318847282392,
            "a1a2": 0.043942153192796755,
            "a1a0": -0.06340394944313268,
            "a0a0": 0.783864425257568
        },
        "A12T2": {
            "a2a1": -0.012144472217615153,
            "a1a1": 0.019533724746358005,
            "a1a2": 0.0031112822357711937,
            "a2a2": -0.0030445572119593626
        },
        "A12A1": {
            "a1a1": 0.37255001148328754,
            "a2a0": -0.38664971319914826,
            "a2a1": -0.08917024230162461,
            "a2a2": 0.565399879243548,
            "a1a2": -0.332728104143315,
            "a1a0": 0.41932755310321196
        },
        "A0V": {
            "a1a1": 0.0007359280675365645,
            "a0a1": -0.051012465342145576,
            "a2a0": -0.06346208590027952,
            "a2a2": 0.0040688011473432335,
            "a2a1": 0.0016971315845699605,
            "a0a2": 0.006934522865130662,
            "a1a2": -0.005358522109757004,
            "a1a0": 0.04872077394455052,
            "a0a0": 0.6245974545442846
        },
        "T1T1": {
            "a1a1": 1.0,
            "a0a1": -0.3595857868445866,
            "a0a2": 0.23595071179072852,
            "a2a2": 1.0,
            "a2a1": -0.9581757845248338,
            "a2a0": 0.23595071179072852,
            "a1a2": -0.9581757845248338,
            "a1a0": -0.3595857868445866,
            "a0a0": 1.0
        },
        "A1A0": {
            "a1a1": 0.10737214369356873,
            "a0a1": -0.20690684452743252,
            "a0a2": 0.1456371869736353,
            "a2a2": -0.34515265212927637,
            "a2a1": 0.45163784102823495,
            "a2a0": -0.8455822892229906,
            "a1a2": -0.10266287568341084,
            "a1a0": 0.6778567940301745,
            "a0a0": 0.9191905987865914
        },
        "T23T1": {
            "a1a1": -0.0057081870816218785,
            "a0a1": -0.043890728164729935,
            "a0a2": 0.00033785938973192623,
            "a2a2": -0.002401420465626084,
            "a2a1": 0.0032319329955556443,
            "a2a0": 0.017226709688656597,
            "a1a2": 0.003097205147728326,
            "a1a0": 0.023863942626268186,
            "a0a0": 0.7391781636422687
        },
        "VT23": {
            "a1a1": -0.001093588373938116,
            "a0a1": 0.0234283672228247,
            "a2a0": 0.005258421821779019,
            "a2a2": -0.0007891438560280501,
            "a2a1": 0.0004885090629287145,
            "a0a2": 0.019444655349951045,
            "a1a2": -0.0018993284198878697,
            "a1a0": -0.057755964061019606,
            "a0a0": 0.7284494591378118
        },
        "T2T1": {
            "a1a1": 0.3963976329602311,
            "a2a0": 0.221409436751185,
            "a2a1": -0.29328435815335213,
            "a2a2": 0.2149703410365154,
            "a1a2": -0.29436088192651605,
            "a1a0": -0.23810806679221166
        },
        "VA0": {
            "a1a1": 0.0007359280675365645,
            "a0a1": 0.04872077394455052,
            "a0a2": -0.06346208590027952,
            "a2a2": 0.0040688011473432335,
            "a2a1": -0.005358522109757004,
            "a2a0": 0.006934522865130662,
            "a1a2": 0.0016971315845699605,
            "a1a0": -0.051012465342145576,
            "a0a0": 0.6245974545442846
        },
        "A12V": {
            "a1a1": -0.02636414365653861,
            "a2a0": -0.2025995783508127,
            "a2a1": 0.019403248806895874,
            "a2a2": -0.004545588136479818,
            "a1a2": 0.0037740008621379066,
            "a1a0": 0.2998234406900831
        },
        "T1A1": {
            "a1a1": -0.04845701793150848,
            "a0a1": 0.7888747099734784,
            "a0a2": -0.5176301050635567,
            "a2a2": -0.004253325558189094,
            "a2a1": 0.004243724610063977,
            "a2a0": 0.005372875014332667,
            "a1a2": 0.0349844395969255,
            "a1a0": -0.05070577715693431,
            "a0a0": 0.7894366923086663
        },
        "T1A12": {
            "a1a1": -0.019164387860672913,
            "a0a1": 0.30200089907031175,
            "a0a2": -0.20569156751313566,
            "a2a1": 0.0023326957716277444,
            "a1a2": 0.012319285462241683,
            "a2a2": -0.0003482672793231459
        },
        "T1T23": {
            "a1a1": -0.0057081870816218785,
            "a0a1": 0.023863942626268186,
            "a2a0": 0.00033785938973192623,
            "a2a2": -0.002401420465626084,
            "a2a1": 0.003097205147728326,
            "a0a2": 0.017226709688656597,
            "a1a2": 0.0032319329955556443,
            "a1a0": -0.043890728164729935,
            "a0a0": 0.7391781636422687
        },
        "T1A0": {
            "a1a1": 0.00479615490327785,
            "a0a1": 0.04463312786986393,
            "a0a2": -0.05974893488242191,
            "a2a2": 0.007696823832396411,
            "a2a1": -0.005733702234240587,
            "a2a0": 0.0056912686077315545,
            "a1a2": -0.005881517765791823,
            "a1a0": -0.04406666412618415,
            "a0a0": 0.636235252676769
        },
        "A1A1": {
            "a1a1": 1.0,
            "a0a1": 0.8313030346437591,
            "a0a2": -0.8253456380483543,
            "a2a2": 1.0,
            "a2a1": -0.3925140617946786,
            "a2a0": -0.8253456380483543,
            "a1a2": -0.3925140617946786,
            "a1a0": 0.8313030346437591,
            "a0a0": 1.0
        },
        "A1V": {
            "a1a1": -0.061114220964488375,
            "a0a1": -0.06340394944313268,
            "a2a0": -0.5075000437909643,
            "a2a2": -0.009172497767623203,
            "a2a1": 0.043942153192796755,
            "a0a2": 0.007751318847282392,
            "a1a2": 0.0039769302746381,
            "a1a0": 0.7894406389838955,
            "a0a0": 0.783864425257568
        },
        "A0T1": {
            "a1a1": 0.00479615490327785,
            "a0a1": -0.04406666412618415,
            "a2a0": -0.05974893488242191,
            "a2a2": 0.007696823832396411,
            "a2a1": -0.005881517765791823,
            "a0a2": 0.0056912686077315545,
            "a1a2": -0.005733702234240587,
            "a1a0": 0.04463312786986393,
            "a0a0": 0.636235252676769
        },
        "T2T23": {
            "a1a1": 0.00524087384077695,
            "a2a0": -0.017191343382776926,
            "a2a1": -0.003045723870348072,
            "a2a2": 0.0027709769537281412,
            "a1a2": -0.0008655030690162011,
            "a1a0": 0.08250309133841204
        },
        "A1T1": {
            "a1a1": -0.04845701793150848,
            "a0a1": -0.05070577715693431,
            "a2a0": -0.5176301050635567,
            "a2a2": -0.004253325558189094,
            "a2a1": 0.0349844395969255,
            "a0a2": 0.005372875014332667,
            "a1a2": 0.004243724610063977,
            "a1a0": 0.7888747099734784,
            "a0a0": 0.7894366923086663
        },
        "T1T2": {
            "a1a1": 0.3963976329602311,
            "a0a1": -0.23810806679221166,
            "a0a2": 0.221409436751185,
            "a2a1": -0.29436088192651605,
            "a1a2": -0.29328435815335213,
            "a2a2": 0.2149703410365154
        },
        "A0T23": {
            "a1a1": 0.0048918396902284614,
            "a0a1": 0.018318255671682146,
            "a2a0": -0.062455224740327074,
            "a2a2": -0.00044946369950426163,
            "a2a1": -0.0036587543880366507,
            "a0a2": 0.012277884098373751,
            "a1a2": 2.4843833772006304e-05,
            "a1a0": 0.04306128320380528,
            "a0a0": 0.6280219370452927
        },
        "A1T2": {
            "a1a1": 0.06600472677065194,
            "a0a1": 0.06154215660501615,
            "a0a2": 0.0008106841913345194,
            "a2a1": -0.035174915119134946,
            "a1a2": -0.0015949643175654415,
            "a2a2": -0.0035631785105157973
        },
        "A12T23": {
            "a1a1": 0.0065529413430438855,
            "a2a0": -0.2107891173852269,
            "a2a1": -0.002312958983858275,
            "a2a2": -0.00421585567451347,
            "a1a2": 0.007094318162764562,
            "a1a0": 0.29889294994001536
        },
        "A0A1": {
            "a1a1": 0.10737214369356873,
            "a0a1": 0.6778567940301745,
            "a2a0": 0.1456371869736353,
            "a2a2": -0.34515265212927637,
            "a2a1": -0.10266287568341084,
            "a0a2": -0.8455822892229906,
            "a1a2": 0.45163784102823495,
            "a1a0": -0.20690684452743252,
            "a0a0": 0.9191905987865914
        },
        "VT2": {
            "a1a1": -0.01405978603883531,
            "a0a1": 0.07463303347548098,
            "a0a2": -0.009235765605747898,
            "a2a1": 0.008248711381284596,
            "a1a2": 0.009882881122549102,
            "a2a2": -0.009377284578554721
        },
        "T2T2": {
            "a2a1": -0.9478821765133209,
            "a1a1": 1.0,
            "a1a2": -0.9478821765133209,
            "a2a2": 1.0
        },
        "VV": {
            "a1a1": 1.0,
            "a0a1": -0.36335026271485926,
            "a0a2": 0.22811503892091337,
            "a2a2": 1.0,
            "a2a1": -0.9573537886483257,
            "a2a0": 0.22811503892091337,
            "a1a2": -0.9573537886483257,
            "a1a0": -0.36335026271485926,
            "a0a0": 1.0
        },
        "A12A0": {
            "a1a1": 0.04936800892907402,
            "a2a0": -0.3442014903273888,
            "a2a1": 0.2052572335916638,
            "a2a2": -0.15766340473968435,
            "a1a2": -0.042113952047114975,
            "a1a0": 0.28557435582185753
        }
    },
    "uncertainty": {
        "T23": {
            "a1": 3.644391367282415,
            "a2": 57.422246099903546,
            "a0": 0.09270560375498305
        },
        "A0": {
            "a1": 3.2589476757157074,
            "a2": 45.87705696547663,
            "a0": 0.0808876366190005
        },
        "V": {
            "a1": 2.928481770033401,
            "a2": 44.476176497678225,
            "a0": 0.09128750428028615
        },
        "T2": {
            "a1": 3.0968557376350287,
            "a2": 47.53667408430061
        },
        "A1": {
            "a1": 0.6983843781876006,
            "a2": 12.193879608902861,
            "a0": 0.0643210782158057
        },
        "T1": {
            "a1": 2.630324407645521,
            "a2": 39.922417027219986,
            "a0": 0.07801131116181612
        },
        "A12": {
            "a1": 0.9161383680028049,
            "a2": 18.84881920776686
        }
    }
}


==> anc/BDstar_LCSR.json <==
{
    "central": {
        "T2": {
            "a2": -0.4904037070379432,
            "a1": 1.585024376626186
        },
        "A12": {
            "a2": -0.2245847149849823,
            "a1": 0.2290328090903999
        },
        "A1": {
            "a1": 0.9206797471679162,
            "a2": 0.804639222042595,
            "a0": 0.599986664237791
        },
        "A0": {
            "a1": -2.199987732264871,
            "a2": 4.142108872726158,
            "a0": 0.670050553248689
        },
        "V": {
            "a1": -1.199753864310677,
            "a2": -3.773903692351789,
            "a0": 0.6915010412736222
        },
        "T23": {
            "a1": 0.6096479114969915,
            "a2": 4.87422542072693,
            "a0": 0.8092462257968681
        },
        "T1": {
            "a1": -1.415987126407053,
            "a2": -0.7044948165322704,
            "a0": 0.6345457207774636
        }
    },
    "uncertainty": {
        "T2": {
            "a2": 47.56436207007832,
            "a1": 3.1189794705311042
        },
        "A12": {
            "a2": 31.37585306468244,
            "a1": 1.7808999715542895
        },
        "A1": {
            "a1": 2.6367048029175337,
            "a2": 41.75749175903269,
            "a0": 0.09045942343188192
        },
        "A0": {
            "a1": 3.7258213966357325,
            "a2": 50.02577235045439,
            "a0": 0.1081297757532161
        },
        "V": {
            "a1": 2.9364899729860903,
            "a2": 44.285122830048806,
            "a0": 0.12826467568842667
        },
        "T23": {
            "a1": 3.658078186601999,
            "a2": 57.66150634038508,
            "a0": 0.11361929468628508
        },
        "T1": {
            "a1": 2.6341783898939686,
            "a2": 39.95211790337628,
            "a0": 0.1037626130910993
        }
    },
    "correlation": {
        "T23V": {
            "a0a1": -0.11072290903061847,
            "a0a2": 0.017390845800719902,
            "a1a2": 0.005132125932598848,
            "a0a0": 0.8286686823885774,
            "a2a0": 0.03043059948850424,
            "a2a2": -0.0035395442660297732,
            "a2a1": -0.0025877665476502793,
            "a1a0": 0.04948378174259471,
            "a1a1": -0.008478802343049898
        },
        "T1A1": {
            "a0a1": 0.1186699163137273,
            "a0a2": -0.014489883710280118,
            "a1a2": 0.002461404009385908,
            "a0a0": 0.860883295572125,
            "a2a0": 0.008765612638280533,
            "a2a2": -0.0001367280681981374,
            "a2a1": 0.0011594304513455262,
            "a1a0": -0.06964227298506721,
            "a1a1": -0.009839112743996702
        },
        "A0T23": {
            "a0a1": 0.037406306826760265,
            "a0a2": 0.02424341503447953,
            "a1a2": -0.002871046275406039,
            "a2a1": -0.001916264348165516,
            "a0a0": 0.719726275811068,
            "a2a0": 0.011722303267607339,
            "a2a2": 0.002198170590048366,
            "a1a0": -0.04152845399812892,
            "a1a1": 0.0016735412233965488
        },
        "T1A0": {
            "a0a1": -0.039049147499775796,
            "a0a2": 0.013028044965325156,
            "a1a2": -0.009385033874357065,
            "a0a0": 0.7323635017056112,
            "a2a0": 0.008671874785428494,
            "a2a2": 0.00670124611299198,
            "a2a1": -0.005557782423717393,
            "a1a0": -0.06190743466226985,
            "a1a1": 0.010078580222718684
        },
        "A0V": {
            "a0a1": -0.09982549002109725,
            "a0a2": 0.018860012494648602,
            "a1a2": -0.003991721696108387,
            "a2a1": -0.002818573458038648,
            "a0a0": 0.7269312374022564,
            "a2a0": 0.01024782446548229,
            "a2a2": 0.002587324815160158,
            "a1a0": -0.03497147604362735,
            "a1a1": 0.006780057358654427
        },
        "A12A0": {
            "a2a2": 0.23887986875677714,
            "a1a2": -0.36682087758080023,
            "a2a0": 0.19304222185770228,
            "a1a1": 0.4408813010471397,
            "a1a0": -0.24382515835156535,
            "a2a1": -0.28567934211184887
        },
        "A1A12": {
            "a0a1": -0.11074242678308337,
            "a0a2": 0.10190693088885759,
            "a2a2": 0.8627176475750238,
            "a1a2": -0.7790091823701862,
            "a1a1": 0.8744903291861966,
            "a2a1": -0.8701637586428658
        },
        "T23T2": {
            "a0a1": 0.13394928014949548,
            "a0a2": -0.026934451304878888,
            "a2a2": 0.006973389434696405,
            "a2a1": -0.004020414975971042,
            "a1a1": 0.016499123004005283,
            "a1a2": -0.008878649944029983
        },
        "T2T23": {
            "a2a2": 0.006973389434696405,
            "a1a2": -0.004020414975971042,
            "a2a0": -0.026934451304878888,
            "a1a1": 0.016499123004005283,
            "a1a0": 0.13394928014949548,
            "a2a1": -0.008878649944029983
        },
        "T1T1": {
            "a0a1": -0.30332165546222023,
            "a0a2": 0.18266643991120526,
            "a1a2": -0.9574050662766528,
            "a0a0": 1.0,
            "a2a0": 0.18266643991120526,
            "a2a2": 1.0,
            "a2a1": -0.9574050662766528,
            "a1a0": -0.30332165546222023,
            "a1a1": 1.0
        },
        "VT23": {
            "a0a1": 0.04948378174259471,
            "a0a2": 0.03043059948850424,
            "a1a2": -0.0025877665476502793,
            "a2a1": 0.005132125932598848,
            "a0a0": 0.8286686823885774,
            "a2a0": 0.017390845800719902,
            "a2a2": -0.0035395442660297732,
            "a1a0": -0.11072290903061847,
            "a1a1": -0.008478802343049898
        },
        "T1T2": {
            "a0a1": -0.09936722513556974,
            "a0a2": 0.15065779142064867,
            "a2a2": 0.21942209273698599,
            "a1a2": -0.2952364944823343,
            "a1a1": 0.3901117222212132,
            "a2a1": -0.2956848638768241
        },
        "A12T2": {
            "a2a2": -0.0029120806381601853,
            "a1a2": 0.0001435090435170126,
            "a2a1": 0.004159925005389153,
            "a1a1": 0.004128624822252314
        },
        "VT2": {
            "a0a1": 0.13582817826448348,
            "a0a2": -0.023027687239591345,
            "a2a2": -0.009261814712622515,
            "a1a2": 0.010992757431006625,
            "a1a1": -0.026268275807914857,
            "a2a1": 0.011138574110684203
        },
        "A0T1": {
            "a0a1": -0.06190743466226985,
            "a0a2": 0.008671874785428494,
            "a1a2": -0.005557782423717393,
            "a2a1": -0.009385033874357065,
            "a0a0": 0.7323635017056112,
            "a2a0": 0.013028044965325156,
            "a2a2": 0.00670124611299198,
            "a1a0": -0.039049147499775796,
            "a1a1": 0.010078580222718684
        },
        "T23A12": {
            "a0a1": 0.03626231763900447,
            "a0a2": -0.000377512727706936,
            "a2a2": 0.00016957599787183683,
            "a2a1": 0.001441040280438331,
            "a1a1": 0.004563321627414867,
            "a1a2": -0.0014199774264234612
        },
        "A1T2": {
            "a0a1": 0.12032760489827173,
            "a0a2": -0.014143186837172526,
            "a2a2": -0.0010389055564901449,
            "a1a2": -0.00441160163201571,
            "a1a1": 0.019521318978275564,
            "a2a1": 0.0006997794664055869
        },
        "A12T23": {
            "a2a2": 0.00016957599787183683,
            "a1a2": 0.001441040280438331,
            "a2a0": -0.000377512727706936,
            "a1a1": 0.004563321627414867,
            "a1a0": 0.03626231763900447,
            "a2a1": -0.0014199774264234612
        },
        "A1A1": {
            "a0a1": -0.10185840516414779,
            "a0a2": 0.14541930142548803,
            "a1a2": -0.9489367287449801,
            "a0a0": 1.0,
            "a2a0": 0.14541930142548803,
            "a2a2": 1.0,
            "a2a1": -0.9489367287449801,
            "a1a0": -0.10185840516414779,
            "a1a1": 1.0
        },
        "A0A1": {
            "a0a1": -0.23228492651421967,
            "a0a2": 0.23011512797176928,
            "a1a2": -0.35868503991502904,
            "a2a1": -0.41514058812733345,
            "a0a0": 0.9449298427670171,
            "a2a0": 0.23877117757829822,
            "a2a2": 0.3007300966802216,
            "a1a0": -0.30531001973494154,
            "a1a1": 0.49479011596969535
        },
        "A0A0": {
            "a0a1": -0.5060512461641474,
            "a0a2": 0.4117100381426646,
            "a1a2": -0.9630223714506313,
            "a0a0": 1.0,
            "a2a0": 0.4117100381426646,
            "a2a2": 1.0,
            "a2a1": -0.9630223714506313,
            "a1a0": -0.5060512461641474,
            "a1a1": 1.0
        },
        "T2T1": {
            "a2a2": 0.21942209273698599,
            "a1a2": -0.2956848638768241,
            "a2a0": 0.15065779142064867,
            "a1a1": 0.3901117222212132,
            "a1a0": -0.09936722513556974,
            "a2a1": -0.2952364944823343
        },
        "VT1": {
            "a0a1": -0.0668920068642922,
            "a0a2": 0.007107407048987163,
            "a1a2": 0.014900315985120864,
            "a2a1": 0.015310553271077044,
            "a0a0": 0.8718275250853037,
            "a2a0": 0.01608365974011089,
            "a2a2": -0.018012616588854134,
            "a1a0": -0.11458381756529583,
            "a1a1": -0.005959521670137359
        },
        "T1T23": {
            "a0a1": 0.04833423349536683,
            "a0a2": 0.028971596440077543,
            "a1a2": -0.00012643095849806756,
            "a2a1": 0.0026192313953181286,
            "a0a0": 0.8348294714877429,
            "a2a0": 0.004197379444886347,
            "a2a2": -0.00033803167204457865,
            "a1a0": -0.06469618727163252,
            "a1a1": -0.007012903145140116
        },
        "T23T1": {
            "a0a1": -0.06469618727163252,
            "a0a2": 0.004197379444886347,
            "a1a2": 0.0026192313953181286,
            "a0a0": 0.8348294714877429,
            "a2a0": 0.028971596440077543,
            "a2a2": -0.00033803167204457865,
            "a2a1": -0.00012643095849806756,
            "a1a0": 0.04833423349536683,
            "a1a1": -0.007012903145140116
        },
        "T1V": {
            "a0a1": -0.11458381756529583,
            "a0a2": 0.01608365974011089,
            "a1a2": 0.015310553271077044,
            "a0a0": 0.8718275250853037,
            "a2a0": 0.007107407048987163,
            "a2a2": -0.018012616588854134,
            "a2a1": 0.014900315985120864,
            "a1a0": -0.0668920068642922,
            "a1a1": -0.005959521670137359
        },
        "A12T1": {
            "a2a2": -0.0015862693362975054,
            "a1a2": 0.0025342088310370404,
            "a2a0": -0.005538550418727282,
            "a1a1": -0.005306612384435179,
            "a1a0": 0.04569108799841226,
            "a2a1": 0.0019039844902121845
        },
        "VA0": {
            "a0a1": -0.03497147604362735,
            "a0a2": 0.01024782446548229,
            "a1a2": -0.002818573458038648,
            "a0a0": 0.7269312374022564,
            "a2a0": 0.018860012494648602,
            "a2a2": 0.002587324815160158,
            "a2a1": -0.003991721696108387,
            "a1a0": -0.09982549002109725,
            "a1a1": 0.006780057358654427
        },
        "A1V": {
            "a0a1": -0.11768198635339473,
            "a0a2": 0.021229913479446878,
            "a1a2": 0.002552524416486795,
            "a2a1": 0.0027574271316162073,
            "a0a0": 0.8609536203908509,
            "a2a0": -0.013862255357211577,
            "a2a2": -0.0007043446038108832,
            "a1a0": 0.12280956686647482,
            "a1a1": -0.017746462331381874
        },
        "T1A12": {
            "a0a1": 0.04569108799841226,
            "a0a2": -0.005538550418727282,
            "a2a2": -0.0015862693362975054,
            "a2a1": 0.0025342088310370404,
            "a1a1": -0.005306612384435179,
            "a1a2": 0.0019039844902121845
        },
        "T2A0": {
            "a2a2": 0.010139294374061535,
            "a1a2": -0.009023350126430735,
            "a2a0": -0.008661987823271615,
            "a1a1": 0.0049948347504313,
            "a1a0": 0.096225288268371,
            "a2a1": -0.008259662681596848
        },
        "T23T23": {
            "a0a1": -0.22389841981320252,
            "a0a2": 0.2217421651554256,
            "a1a2": -0.9527965509174221,
            "a0a0": 1.0,
            "a2a0": 0.2217421651554256,
            "a2a2": 1.0,
            "a2a1": -0.9527965509174221,
            "a1a0": -0.22389841981320252,
            "a1a1": 1.0
        },
        "T2A12": {
            "a2a2": -0.0029120806381601853,
            "a2a1": 0.0001435090435170126,
            "a1a2": 0.004159925005389153,
            "a1a1": 0.004128624822252314
        },
        "T2V": {
            "a2a2": -0.009261814712622515,
            "a1a2": 0.011138574110684203,
            "a2a0": -0.023027687239591345,
            "a1a1": -0.026268275807914857,
            "a1a0": 0.13582817826448348,
            "a2a1": 0.010992757431006625
        },
        "A1T1": {
            "a0a1": -0.06964227298506721,
            "a0a2": 0.008765612638280533,
            "a1a2": 0.0011594304513455262,
            "a2a1": 0.002461404009385908,
            "a0a0": 0.860883295572125,
            "a2a0": -0.014489883710280118,
            "a2a2": -0.0001367280681981374,
            "a1a0": 0.1186699163137273,
            "a1a1": -0.009839112743996702
        },
        "T2T2": {
            "a2a2": 1.0,
            "a2a1": -0.9439070570837025,
            "a1a2": -0.9439070570837025,
            "a1a1": 1.0
        },
        "VA1": {
            "a0a1": 0.12280956686647482,
            "a0a2": -0.013862255357211577,
            "a1a2": 0.0027574271316162073,
            "a0a0": 0.8609536203908509,
            "a2a0": 0.021229913479446878,
            "a2a2": -0.0007043446038108832,
            "a2a1": 0.002552524416486795,
            "a1a0": -0.11768198635339473,
            "a1a1": -0.017746462331381874
        },
        "A0A12": {
            "a0a1": -0.24382515835156535,
            "a0a2": 0.19304222185770228,
            "a2a2": 0.23887986875677714,
            "a1a2": -0.28567934211184887,
            "a1a1": 0.4408813010471397,
            "a2a1": -0.36682087758080023
        },
        "T23A0": {
            "a0a1": -0.04152845399812892,
            "a0a2": 0.011722303267607339,
            "a1a2": -0.001916264348165516,
            "a0a0": 0.719726275811068,
            "a2a0": 0.02424341503447953,
            "a2a2": 0.002198170590048366,
            "a2a1": -0.002871046275406039,
            "a1a0": 0.037406306826760265,
            "a1a1": 0.0016735412233965488
        },
        "A0T2": {
            "a0a1": 0.096225288268371,
            "a0a2": -0.008661987823271615,
            "a2a2": 0.010139294374061535,
            "a1a2": -0.008259662681596848,
            "a1a1": 0.0049948347504313,
            "a2a1": -0.009023350126430735
        },
        "A1T23": {
            "a0a1": 0.04644274023381986,
            "a0a2": 0.02820298737040334,
            "a1a2": 0.005368958572892918,
            "a2a1": -0.001977617824937486,
            "a0a0": 0.8360043141370994,
            "a2a0": -0.006957179141020817,
            "a2a2": -0.0013646907055581026,
            "a1a0": 0.10236246833396491,
            "a1a1": 0.00888674734549222
        },
        "A12A12": {
            "a2a2": 1.0,
            "a2a1": -0.9418993708723404,
            "a1a2": -0.9418993708723404,
            "a1a1": 1.0
        },
        "T23A1": {
            "a0a1": 0.10236246833396491,
            "a0a2": -0.006957179141020817,
            "a1a2": -0.001977617824937486,
            "a0a0": 0.8360043141370994,
            "a2a0": 0.02820298737040334,
            "a2a2": -0.0013646907055581026,
            "a2a1": 0.005368958572892918,
            "a1a0": 0.04644274023381986,
            "a1a1": 0.00888674734549222
        },
        "T2A1": {
            "a2a2": -0.0010389055564901449,
            "a1a2": 0.0006997794664055869,
            "a2a0": -0.014143186837172526,
            "a1a1": 0.019521318978275564,
            "a1a0": 0.12032760489827173,
            "a2a1": -0.00441160163201571
        },
        "A12A1": {
            "a2a2": 0.8627176475750238,
            "a1a2": -0.8701637586428658,
            "a2a0": 0.10190693088885759,
            "a1a1": 0.8744903291861966,
            "a1a0": -0.11074242678308337,
            "a2a1": -0.7790091823701862
        },
        "A12V": {
            "a2a2": -0.004110586478109212,
            "a1a2": 0.0036881347487968627,
            "a2a0": -0.004917348675868629,
            "a1a1": -0.009992047688292182,
            "a1a0": 0.04714145508587021,
            "a2a1": 0.004623372841508245
        },
        "A1A0": {
            "a0a1": -0.30531001973494154,
            "a0a2": 0.23877117757829822,
            "a1a2": -0.41514058812733345,
            "a0a0": 0.9449298427670171,
            "a2a0": 0.23011512797176928,
            "a2a2": 0.3007300966802216,
            "a2a1": -0.35868503991502904,
            "a1a0": -0.23228492651421967,
            "a1a1": 0.49479011596969535
        },
        "VA12": {
            "a0a1": 0.04714145508587021,
            "a0a2": -0.004917348675868629,
            "a2a2": -0.004110586478109212,
            "a2a1": 0.0036881347487968627,
            "a1a1": -0.009992047688292182,
            "a1a2": 0.004623372841508245
        },
        "VV": {
            "a0a1": -0.33560091240053774,
            "a0a2": 0.17960286223864708,
            "a1a2": -0.9533674718249014,
            "a0a0": 1.0,
            "a2a0": 0.17960286223864708,
            "a2a2": 1.0,
            "a2a1": -0.9533674718249014,
            "a1a0": -0.33560091240053774,
            "a1a1": 1.0
        }
    }
}


==> anc/BK_LCSR-Lattice.json <==
{
    "uncertainty": {
        "f0": {
            "a2": 0.40894628457968657,
            "a1": 0.1680967198344544
        },
        "fT": {
            "a2": 0.8715760989774238,
            "a1": 0.1501283039139932,
            "a0": 0.025872030646127343
        },
        "f+": {
            "a2": 0.7508262983344038,
            "a1": 0.13814361973628353,
            "a0": 0.02772821914511607
        }
    },
    "central": {
        "f0": {
            "a2": -0.4461264576740431,
            "a1": 0.195117199570376
        },
        "fT": {
            "a2": 0.009554375102511888,
            "a1": -0.7735456824025474,
            "a0": 0.2993831492500477
        },
        "f+": {
            "a2": 0.006095669673341246,
            "a1": -0.8669465867427438,
            "a0": 0.3290899285463681
        }
    },
    "correlation": {
        "fTf0": {
            "a0a1": 0.5730955652893015,
            "a1a1": -0.052738308369365425,
            "a2a2": -0.08722241830109534,
            "a1a2": -0.01938826217862484,
            "a2a1": -0.2474436387656768,
            "a0a2": 0.22734236319770249
        },
        "f+f0": {
            "a0a1": 0.6037549382784551,
            "a1a1": 0.07425007984861388,
            "a2a2": 0.10371953259538624,
            "a1a2": 0.1745353183162036,
            "a2a1": -0.22739041011931727,
            "a0a2": 0.17551630264783608
        },
        "f0fT": {
            "a2a0": 0.22734236319770249,
            "a2a1": -0.01938826217862484,
            "a2a2": -0.08722241830109534,
            "a1a2": -0.2474436387656768,
            "a1a0": 0.5730955652893015,
            "a1a1": -0.052738308369365425
        },
        "f0f0": {
            "a1a2": 0.8421567164236762,
            "a2a2": 1.0,
            "a2a1": 0.8421567164236762,
            "a1a1": 1.0
        },
        "f+f+": {
            "a1a2": 0.7673446664362858,
            "a0a1": -0.16512057162101487,
            "a2a1": 0.7673446664362858,
            "a2a0": -0.5716485028188322,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a1a0": -0.16512057162101487,
            "a1a1": 1.0,
            "a0a2": -0.5716485028188322
        },
        "fTf+": {
            "a1a2": 0.11438800044960137,
            "a0a1": -0.08789962229283649,
            "a2a1": 0.10760440263534721,
            "a2a0": -0.3614633923833069,
            "a0a0": 0.83615522671938,
            "a2a2": 0.2773855971491195,
            "a1a0": -0.0780761783679571,
            "a1a1": 0.12212334433962749,
            "a0a2": -0.44047869427967296
        },
        "f0f+": {
            "a2a0": 0.17551630264783608,
            "a2a1": 0.1745353183162036,
            "a2a2": 0.10371953259538624,
            "a1a2": -0.22739041011931727,
            "a1a0": 0.6037549382784551,
            "a1a1": 0.07425007984861388
        },
        "fTfT": {
            "a1a2": 0.5975122955480708,
            "a0a1": -0.30740932372426266,
            "a2a1": 0.5975122955480708,
            "a2a0": -0.5843921207259567,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a1a0": -0.30740932372426266,
            "a1a1": 1.0,
            "a0a2": -0.5843921207259567
        },
        "f+fT": {
            "a1a2": 0.10760440263534721,
            "a2a0": -0.44047869427967296,
            "a2a1": 0.11438800044960137,
            "a2a2": 0.2773855971491195,
            "a0a0": 0.83615522671938,
            "a0a2": -0.3614633923833069,
            "a0a1": -0.0780761783679571,
            "a1a1": 0.12212334433962749,
            "a1a0": -0.08789962229283649
        }
    }
}


==> anc/BK_LCSR.json <==
{
    "uncertainty": {
        "f0": {
            "a1": 0.3828140046234049,
            "a2": 5.995508091957443
        },
        "fT": {
            "a1": 0.46087244716364606,
            "a2": 5.646020474170621,
            "a0": 0.06758673149251439
        },
        "f+": {
            "a1": 0.4882976078914857,
            "a2": 5.753498788004086,
            "a0": 0.08009905609847959
        }
    },
    "central": {
        "f0": {
            "a1": 0.3841222758978433,
            "a2": -0.6628825163091753
        },
        "fT": {
            "a1": -0.6508680050905388,
            "a2": 0.0999901466869552,
            "a0": 0.2510192324158927
        },
        "f+": {
            "a1": -0.6466140804171657,
            "a2": -0.1337677825631754,
            "a0": 0.2655528728950212
        }
    },
    "correlation": {
        "f+f0": {
            "a1a2": -0.0419638052200174,
            "a2a1": -0.0875577055078013,
            "a0a1": 0.0513697582859821,
            "a0a2": -0.06404351719850239,
            "a2a2": 0.2249413529459887,
            "a1a1": 0.0059156283461673604
        },
        "fTfT": {
            "a1a2": -0.7499137398173505,
            "a1a1": 1.0,
            "a0a1": -0.501124780997508,
            "a0a2": -0.01485068634448952,
            "a0a0": 1.0,
            "a1a0": -0.501124780997508,
            "a2a1": -0.7499137398173505,
            "a2a2": 1.0,
            "a2a0": -0.01485068634448952
        },
        "f0f+": {
            "a1a1": 0.0059156283461673604,
            "a2a2": 0.2249413529459887,
            "a1a2": -0.0875577055078013,
            "a2a1": -0.0419638052200174,
            "a1a0": 0.0513697582859821,
            "a2a0": -0.06404351719850239
        },
        "f0f0": {
            "a1a1": 1.0,
            "a2a1": -0.7750331624319144,
            "a1a2": -0.7750331624319144,
            "a2a2": 1.0
        },
        "f+fT": {
            "a1a2": -0.05041906875553184,
            "a1a1": 0.29514553048636244,
            "a0a1": -0.5111737618494756,
            "a2a0": 0.08390984248664551,
            "a2a2": 0.009142568712102199,
            "a0a0": 0.9596302556691831,
            "a1a0": -0.5360501834356155,
            "a2a1": -0.0528731752547245,
            "a0a2": 0.08732301506439576
        },
        "fTf0": {
            "a1a2": -0.0149040724249497,
            "a2a1": -0.0004161009701127497,
            "a0a1": 0.013784605687190673,
            "a0a2": 0.022913739025978784,
            "a2a2": 0.0045303600661441915,
            "a1a1": -0.0029249639368403814
        },
        "fTf+": {
            "a1a2": -0.0528731752547245,
            "a1a1": 0.29514553048636244,
            "a0a1": -0.5360501834356155,
            "a0a2": 0.08390984248664551,
            "a0a0": 0.9596302556691831,
            "a1a0": -0.5111737618494756,
            "a2a1": -0.05041906875553184,
            "a2a2": 0.009142568712102199,
            "a2a0": 0.08732301506439576
        },
        "f0fT": {
            "a1a2": -0.0004161009701127497,
            "a1a1": -0.0029249639368403814,
            "a2a2": 0.0045303600661441915,
            "a2a0": 0.022913739025978784,
            "a2a1": -0.0149040724249497,
            "a1a0": 0.013784605687190673
        },
        "f+f+": {
            "a1a2": -0.7552120084197654,
            "a1a1": 1.0,
            "a0a1": -0.529330343400812,
            "a0a2": 0.014408372046426518,
            "a0a0": 1.0,
            "a1a0": -0.529330343400812,
            "a2a1": -0.7552120084197654,
            "a2a2": 1.0,
            "a2a0": 0.014408372046426518
        }
    }
}


==> anc/BKstar_LCSR-Lattice.json <==
{
    "central": {
        "A1": {
            "a2": 1.141750032190025,
            "a0": 0.3012383696993843,
            "a1": 0.5046280709625639
        },
        "T23": {
            "a2": -0.3112553766962693,
            "a0": 0.6454874220120908,
            "a1": 0.7287741888333001
        },
        "V": {
            "a2": 2.106635064481039,
            "a0": 0.3815471168511042,
            "a1": -1.103511147185581
        },
        "A0": {
            "a2": 2.326291948822512,
            "a0": 0.3433920997134539,
            "a1": -1.129631202254993
        },
        "A12": {
            "a2": 0.6647053900993466,
            "a1": 0.5553962796553867
        },
        "T2": {
            "a2": -1.113673506683323,
            "a1": 0.6959696346749498
        },
        "T1": {
            "a2": -0.1169443466566312,
            "a0": 0.3378196251357424,
            "a1": -0.8677845009935159
        }
    },
    "uncertainty": {
        "A1": {
            "a2": 0.7525585788011253,
            "a0": 0.026726068391991806,
            "a1": 0.14954485346604238
        },
        "T23": {
            "a2": 13.280870793001721,
            "a0": 0.05180368551888848,
            "a1": 0.7420233695564566
        },
        "V": {
            "a2": 2.1513996843903724,
            "a0": 0.03893447768067124,
            "a1": 0.1697989659892044
        },
        "A0": {
            "a2": 1.7880455795392056,
            "a0": 0.029499080713642413,
            "a1": 0.19916708172489933
        },
        "A12": {
            "a2": 2.080877895997936,
            "a1": 0.34829163614161196
        },
        "T2": {
            "a2": 6.28086117378163,
            "a1": 0.36046507197912075
        },
        "T1": {
            "a2": 5.825605417122835,
            "a0": 0.03358210134016746,
            "a1": 0.3895946174684902
        }
    },
    "correlation": {
        "T1A0": {
            "a1a0": -0.13109533584347102,
            "a1a1": 0.016317237418702567,
            "a1a2": 0.021715324836948026,
            "a2a2": -0.0023602864794394583,
            "a2a0": 0.009105744726593451,
            "a0a2": -0.08081551152645987,
            "a0a0": 0.5232335484453194,
            "a0a1": -0.0761979282350367,
            "a2a1": 0.0034413493498092204
        },
        "T2T23": {
            "a1a0": 0.1266528350924847,
            "a1a1": 0.021716968009538967,
            "a2a1": -0.00022754233724563947,
            "a2a2": -0.0021424778926725308,
            "a2a0": 0.0029854328345366794,
            "a1a2": -0.0010706746208511008
        },
        "A1T2": {
            "a1a1": 0.12278331488181951,
            "a2a1": -0.02800665900329511,
            "a2a2": 0.006414401711374255,
            "a0a2": -0.011220267810936971,
            "a0a1": 0.17408035527203564,
            "a1a2": -0.007285897264889217
        },
        "A0A1": {
            "a1a0": -0.050911521452686695,
            "a1a1": 0.1202124267540332,
            "a2a1": -0.11665415319728883,
            "a2a2": 0.14089934448223737,
            "a0a2": -0.07409107847991458,
            "a2a0": -0.1320702787286972,
            "a0a0": 0.6708261557398315,
            "a0a1": 0.44764294885735945,
            "a1a2": 0.02947614661709266
        },
        "VV": {
            "a1a0": -0.24777360183592176,
            "a1a1": 1.0,
            "a1a2": 0.3248314151737152,
            "a2a2": 1.0,
            "a0a2": -0.6456451650802787,
            "a2a0": -0.6456451650802787,
            "a0a0": 1.0,
            "a0a1": -0.24777360183592176,
            "a2a1": 0.3248314151737152
        },
        "A1T23": {
            "a1a0": 0.5233304065142526,
            "a1a1": 0.05718265917086833,
            "a2a1": -0.007537301084325476,
            "a2a2": 0.004721868065688541,
            "a0a2": 0.003083732112772812,
            "a2a0": -0.08389486436829764,
            "a0a0": 0.7340637314155117,
            "a0a1": 0.06782683826364219,
            "a1a2": 0.00016668695866321385
        },
        "T1A12": {
            "a1a1": -0.055988591441072974,
            "a1a2": -0.02832314198587713,
            "a2a2": 0.0010808467547668065,
            "a0a2": 0.13534827434248228,
            "a0a1": 0.24415625384525735,
            "a2a1": 0.0030851124546973493
        },
        "A12T1": {
            "a1a0": 0.24415625384525735,
            "a1a1": -0.055988591441072974,
            "a2a1": -0.02832314198587713,
            "a2a2": 0.0010808467547668065,
            "a2a0": 0.13534827434248228,
            "a1a2": 0.0030851124546973493
        },
        "A0T23": {
            "a1a0": -0.08689442987423497,
            "a1a1": 0.005193816197592528,
            "a2a1": -0.0014150534406830845,
            "a2a2": 0.010443552744934815,
            "a0a2": 0.002852036286591086,
            "a2a0": -0.12939406685635188,
            "a0a0": 0.5021472930967893,
            "a0a1": 0.02747663128282845,
            "a1a2": -0.005527826934165687
        },
        "T23T23": {
            "a1a0": 0.1715212221487169,
            "a1a1": 1.0,
            "a1a2": -0.7808946577853166,
            "a2a2": 1.0,
            "a0a2": -0.31255541891196487,
            "a2a0": -0.31255541891196487,
            "a0a0": 1.0,
            "a0a1": 0.1715212221487169,
            "a2a1": -0.7808946577853166
        },
        "A12A1": {
            "a1a0": 0.3211924265696776,
            "a1a1": 0.5761886478413081,
            "a1a2": 0.28104439249163865,
            "a2a2": 0.38101165406298354,
            "a2a0": 0.16700077145627776,
            "a2a1": 0.4909158131624785
        },
        "T2A1": {
            "a1a0": 0.17408035527203564,
            "a1a1": 0.12278331488181951,
            "a1a2": -0.02800665900329511,
            "a2a2": 0.006414401711374255,
            "a2a0": -0.011220267810936971,
            "a2a1": -0.007285897264889217
        },
        "A12T2": {
            "a1a1": 0.03980618291642019,
            "a2a2": 0.006685963547848139,
            "a2a1": 0.021235363102600987,
            "a1a2": 0.004866105613493456
        },
        "T1V": {
            "a1a0": -0.21581902410936618,
            "a1a1": 0.02647383725817021,
            "a1a2": 0.11359433546000602,
            "a2a2": -0.014207543522490183,
            "a2a0": 0.015014629635170994,
            "a0a2": -0.4432100490338306,
            "a0a0": 0.8704969727866323,
            "a0a1": -0.08807014158978711,
            "a2a1": -0.002634933551924748
        },
        "A0T1": {
            "a1a0": -0.0761979282350367,
            "a1a1": 0.016317237418702567,
            "a2a1": 0.021715324836948026,
            "a2a2": -0.0023602864794394583,
            "a0a2": 0.009105744726593451,
            "a2a0": -0.08081551152645987,
            "a0a0": 0.5232335484453194,
            "a0a1": -0.13109533584347102,
            "a1a2": 0.0034413493498092204
        },
        "T1T1": {
            "a1a0": -0.20370786555475626,
            "a1a1": 1.0,
            "a1a2": -0.833566141262138,
            "a2a2": 1.0,
            "a0a2": -0.10764435314281026,
            "a2a0": -0.10764435314281026,
            "a0a0": 1.0,
            "a0a1": -0.20370786555475626,
            "a2a1": -0.833566141262138
        },
        "A1A0": {
            "a1a0": 0.44764294885735945,
            "a1a1": 0.1202124267540332,
            "a1a2": -0.11665415319728883,
            "a2a2": 0.14089934448223737,
            "a2a0": -0.07409107847991458,
            "a0a2": -0.1320702787286972,
            "a0a0": 0.6708261557398315,
            "a0a1": -0.050911521452686695,
            "a2a1": 0.02947614661709266
        },
        "VA0": {
            "a1a0": -0.12074005362968514,
            "a1a1": 0.11998775437453145,
            "a1a2": -0.07357745544926181,
            "a2a2": 0.12618376767077383,
            "a2a0": -0.20460450688249465,
            "a0a2": -0.07517039746117571,
            "a0a0": 0.5197143188810792,
            "a0a1": -0.08004584411818352,
            "a2a1": -0.058470770559971075
        },
        "T1A1": {
            "a1a0": -0.22088205880890815,
            "a1a1": -0.151466551316923,
            "a1a2": 0.03526957065999553,
            "a2a2": -0.005252116305734298,
            "a2a0": 0.01323503731352192,
            "a0a2": -0.12131250071157099,
            "a0a0": 0.9016292218497742,
            "a0a1": 0.6415951540754437,
            "a2a1": 0.005716172830273713
        },
        "T2A0": {
            "a1a0": 0.09082235100832263,
            "a1a1": -0.006237784310796256,
            "a1a2": -0.011399408132468288,
            "a2a2": 0.003165038271228244,
            "a2a0": -0.0011377103400542427,
            "a2a1": -0.0009535513552766625
        },
        "A12T23": {
            "a1a0": 0.22822315377881502,
            "a1a1": 0.014714003442818755,
            "a2a1": 0.008591315487198332,
            "a2a2": 0.00529847493646473,
            "a2a0": 0.11253146162757204,
            "a1a2": 0.003526096026426865
        },
        "T2T1": {
            "a1a0": 0.24906975477600463,
            "a1a1": -0.024405990172472806,
            "a1a2": -0.08255762738729196,
            "a2a2": 0.18221710494207094,
            "a2a0": -0.1834877051203246,
            "a2a1": -0.021646023231890462
        },
        "A1A12": {
            "a1a1": 0.5761886478413081,
            "a2a1": 0.28104439249163865,
            "a2a2": 0.38101165406298354,
            "a0a2": 0.16700077145627776,
            "a0a1": 0.3211924265696776,
            "a1a2": 0.4909158131624785
        },
        "VT23": {
            "a1a0": -0.08762125357554791,
            "a1a1": 0.004728320814567217,
            "a2a1": -0.042371193538645005,
            "a2a2": 0.004733069154538827,
            "a0a2": 0.0035659565235692265,
            "a2a0": -0.36049562347313213,
            "a0a0": 0.7121216562267771,
            "a0a1": 0.0670250856876596,
            "a1a2": -0.006939773435988425
        },
        "T23A0": {
            "a1a0": 0.02747663128282845,
            "a1a1": 0.005193816197592528,
            "a1a2": -0.0014150534406830845,
            "a2a2": 0.010443552744934815,
            "a2a0": 0.002852036286591086,
            "a0a2": -0.12939406685635188,
            "a0a0": 0.5021472930967893,
            "a0a1": -0.08689442987423497,
            "a2a1": -0.005527826934165687
        },
        "A12A12": {
            "a1a1": 1.0,
            "a2a2": 1.0,
            "a1a2": 0.9157495611750984,
            "a2a1": 0.9157495611750984
        },
        "A0A12": {
            "a1a1": 0.22486312693740076,
            "a2a1": -0.19588312723572443,
            "a2a2": 0.022106654684343068,
            "a0a2": 0.23063211178992074,
            "a0a1": 0.5323558618682307,
            "a1a2": 0.17805853749228268
        },
        "T2A12": {
            "a1a1": 0.03980618291642019,
            "a2a2": 0.006685963547848139,
            "a1a2": 0.021235363102600987,
            "a2a1": 0.004866105613493456
        },
        "A0V": {
            "a1a0": -0.08004584411818352,
            "a1a1": 0.11998775437453145,
            "a2a1": -0.07357745544926181,
            "a2a2": 0.12618376767077383,
            "a0a2": -0.20460450688249465,
            "a2a0": -0.07517039746117571,
            "a0a0": 0.5197143188810792,
            "a0a1": -0.12074005362968514,
            "a1a2": -0.058470770559971075
        },
        "T23T1": {
            "a1a0": 0.06813342176608189,
            "a1a1": -0.0037120387494605097,
            "a1a2": -0.009906239442382767,
            "a2a2": 0.007627208425823976,
            "a2a0": 0.0026211905175446437,
            "a0a2": 0.010929454956309365,
            "a0a0": 0.728377966706569,
            "a0a1": -0.1879793849151469,
            "a2a1": -0.00581668550787958
        },
        "A12A0": {
            "a1a0": 0.5323558618682307,
            "a1a1": 0.22486312693740076,
            "a1a2": -0.19588312723572443,
            "a2a2": 0.022106654684343068,
            "a2a0": 0.23063211178992074,
            "a2a1": 0.17805853749228268
        },
        "VT2": {
            "a1a1": -0.006934954364469106,
            "a2a1": -0.08375680394250967,
            "a2a2": 0.003515147391912449,
            "a0a2": -0.00976719534348956,
            "a0a1": 0.16957827058068217,
            "a1a2": -0.006425525560583876
        },
        "T23A1": {
            "a1a0": 0.06782683826364219,
            "a1a1": 0.05718265917086833,
            "a1a2": -0.007537301084325476,
            "a2a2": 0.004721868065688541,
            "a2a0": 0.003083732112772812,
            "a0a2": -0.08389486436829764,
            "a0a0": 0.7340637314155117,
            "a0a1": 0.5233304065142526,
            "a2a1": 0.00016668695866321385
        },
        "VA12": {
            "a1a1": 0.03246073401983893,
            "a1a2": 0.02288094780376869,
            "a2a2": -0.09082834190761387,
            "a0a2": 0.13082488718964064,
            "a0a1": 0.23762360656533058,
            "a2a1": -0.16862301686981726
        },
        "VT1": {
            "a1a0": -0.08807014158978711,
            "a1a1": 0.02647383725817021,
            "a2a1": 0.11359433546000602,
            "a2a2": -0.014207543522490183,
            "a0a2": 0.015014629635170994,
            "a2a0": -0.4432100490338306,
            "a0a0": 0.8704969727866323,
            "a0a1": -0.21581902410936618,
            "a1a2": -0.002634933551924748
        },
        "VA1": {
            "a1a0": -0.11013403246328245,
            "a1a1": 0.031156037526912324,
            "a1a2": -0.03802055620341776,
            "a2a2": 0.12053198011064893,
            "a2a0": -0.4338281617224479,
            "a0a2": -0.11850666888332838,
            "a0a0": 0.8886253384198028,
            "a0a1": 0.62603812090201,
            "a2a1": -0.4016302717463798
        },
        "A1T1": {
            "a1a0": 0.6415951540754437,
            "a1a1": -0.151466551316923,
            "a2a1": 0.03526957065999553,
            "a2a2": -0.005252116305734298,
            "a0a2": 0.01323503731352192,
            "a2a0": -0.12131250071157099,
            "a0a0": 0.9016292218497742,
            "a0a1": -0.22088205880890815,
            "a1a2": 0.005716172830273713
        },
        "T1T23": {
            "a1a0": -0.1879793849151469,
            "a1a1": -0.0037120387494605097,
            "a2a1": -0.009906239442382767,
            "a2a2": 0.007627208425823976,
            "a0a2": 0.0026211905175446437,
            "a2a0": 0.010929454956309365,
            "a0a0": 0.728377966706569,
            "a0a1": 0.06813342176608189,
            "a1a2": -0.00581668550787958
        },
        "T23T2": {
            "a1a1": 0.021716968009538967,
            "a1a2": -0.00022754233724563947,
            "a2a2": -0.0021424778926725308,
            "a0a2": 0.0029854328345366794,
            "a0a1": 0.1266528350924847,
            "a2a1": -0.0010706746208511008
        },
        "A0T2": {
            "a1a1": -0.006237784310796256,
            "a2a1": -0.011399408132468288,
            "a2a2": 0.003165038271228244,
            "a0a2": -0.0011377103400542427,
            "a0a1": 0.09082235100832263,
            "a1a2": -0.0009535513552766625
        },
        "T1T2": {
            "a1a1": -0.024405990172472806,
            "a2a1": -0.08255762738729196,
            "a2a2": 0.18221710494207094,
            "a0a2": -0.1834877051203246,
            "a0a1": 0.24906975477600463,
            "a1a2": -0.021646023231890462
        },
        "T2V": {
            "a1a0": 0.16957827058068217,
            "a1a1": -0.006934954364469106,
            "a1a2": -0.08375680394250967,
            "a2a2": 0.003515147391912449,
            "a2a0": -0.00976719534348956,
            "a2a1": -0.006425525560583876
        },
        "A1V": {
            "a1a0": 0.62603812090201,
            "a1a1": 0.031156037526912324,
            "a2a1": -0.03802055620341776,
            "a2a2": 0.12053198011064893,
            "a0a2": -0.4338281617224479,
            "a2a0": -0.11850666888332838,
            "a0a0": 0.8886253384198028,
            "a0a1": -0.11013403246328245,
            "a1a2": -0.4016302717463798
        },
        "T2T2": {
            "a1a1": 1.0,
            "a2a2": 1.0,
            "a1a2": -0.7549230287786166,
            "a2a1": -0.7549230287786166
        },
        "A12V": {
            "a1a0": 0.23762360656533058,
            "a1a1": 0.03246073401983893,
            "a2a1": 0.02288094780376869,
            "a2a2": -0.09082834190761387,
            "a2a0": 0.13082488718964064,
            "a1a2": -0.16862301686981726
        },
        "T23A12": {
            "a1a1": 0.014714003442818755,
            "a1a2": 0.008591315487198332,
            "a2a2": 0.00529847493646473,
            "a0a2": 0.11253146162757204,
            "a0a1": 0.22822315377881502,
            "a2a1": 0.003526096026426865
        },
        "A1A1": {
            "a1a0": 0.6372768975262856,
            "a1a1": 1.0,
            "a1a2": 0.43980943302746867,
            "a2a2": 1.0,
            "a0a2": -0.22768737216230014,
            "a2a0": -0.22768737216230014,
            "a0a0": 1.0,
            "a0a1": 0.6372768975262856,
            "a2a1": 0.43980943302746867
        },
        "A0A0": {
            "a1a0": 0.02606783408712375,
            "a1a1": 1.0,
            "a1a2": 0.38994841288318494,
            "a2a2": 1.0,
            "a0a2": -0.4114254654033942,
            "a2a0": -0.4114254654033942,
            "a0a0": 1.0,
            "a0a1": 0.02606783408712375,
            "a2a1": 0.38994841288318494
        },
        "T23V": {
            "a1a0": 0.0670250856876596,
            "a1a1": 0.004728320814567217,
            "a1a2": -0.042371193538645005,
            "a2a2": 0.004733069154538827,
            "a2a0": 0.0035659565235692265,
            "a0a2": -0.36049562347313213,
            "a0a0": 0.7121216562267771,
            "a0a1": -0.08762125357554791,
            "a2a1": -0.006939773435988425
        }
    }
}


==> anc/BKstar_LCSR.json <==
{
    "central": {
        "T2": {
            "a1": 0.5947831288310546,
            "a2": -0.9282192907339308
        },
        "A12": {
            "a1": 0.2562656111706637,
            "a2": -0.5503409807129199
        },
        "T23": {
            "a0": 0.5798572662094974,
            "a1": 0.6536261917256043,
            "a2": -0.4504317678393136
        },
        "A1": {
            "a0": 0.2593945344444926,
            "a1": 0.437308104587007,
            "a2": -0.5746207172478975
        },
        "A0": {
            "a0": 0.3052008490740308,
            "a1": -0.9062138334213113,
            "a2": 0.6180529797336485
        },
        "T1": {
            "a0": 0.2874948700463931,
            "a1": -0.7209004764950822,
            "a2": -0.2457768503570863
        },
        "V": {
            "a0": 0.3245160186497879,
            "a1": -0.7759254346044123,
            "a2": -0.5615478365432042
        }
    },
    "uncertainty": {
        "T2": {
            "a1": 0.40268276828246563,
            "a2": 6.282425351839502
        },
        "A12": {
            "a1": 0.8166863097948055,
            "a2": 14.165366830819705
        },
        "T23": {
            "a0": 0.12403715045208871,
            "a1": 0.7535129610959626,
            "a2": 13.306498873576697
        },
        "A1": {
            "a0": 0.08189069692532593,
            "a1": 0.35521497778141053,
            "a2": 4.953730510845941
        },
        "A0": {
            "a0": 0.0684995456216797,
            "a1": 0.45580193934544094,
            "a2": 6.593754628767907
        },
        "T1": {
            "a0": 0.09395290497136909,
            "a1": 0.464011311177107,
            "a2": 5.823589942850698
        },
        "V": {
            "a0": 0.11039481137155953,
            "a1": 0.545135188189832,
            "a2": 6.778228338091887
        }
    },
    "correlation": {
        "VA1": {
            "a0a2": -0.05312118049181859,
            "a2a0": 0.05638020492433678,
            "a0a0": 0.9831798065150745,
            "a2a1": 0.024787767350448443,
            "a2a2": -0.0032424137820725777,
            "a1a2": 0.030901979681556814,
            "a0a1": 0.4602894115758452,
            "a1a1": -0.28445238379609666,
            "a1a0": -0.6173232727727307
        },
        "T2T23": {
            "a1a0": 0.44973895869290825,
            "a2a1": -0.010523332101541764,
            "a2a2": 0.0003787303581774846,
            "a1a2": 0.0050513788168423815,
            "a1a1": 0.09640012526481188,
            "a2a0": -0.04073378132785551
        },
        "T2A0": {
            "a1a0": 0.4235164046032197,
            "a2a1": 0.013203272080443432,
            "a2a2": 0.005469487315978978,
            "a1a2": 0.01997215931880791,
            "a1a1": -0.16498147500931304,
            "a2a0": -0.04211358530706359
        },
        "T1A1": {
            "a0a2": -0.05367772907928393,
            "a2a0": 0.03814975572679041,
            "a0a0": 0.9862766266340361,
            "a2a1": 0.013817222693658756,
            "a2a2": 0.0018494226416582533,
            "a1a2": 0.028028834816494427,
            "a0a1": 0.462206073308871,
            "a1a1": -0.2643101408366446,
            "a1a0": -0.5753899368026689
        },
        "VT23": {
            "a0a2": 0.01776194479281472,
            "a2a0": 0.05557635898506003,
            "a1a0": -0.6017903891493944,
            "a2a1": 0.0035003223616358477,
            "a2a2": 0.00416229318279853,
            "a1a2": -0.011787039377968924,
            "a0a1": 0.18755493992903408,
            "a1a1": -0.11248026068570587,
            "a0a0": 0.9532690484236899
        },
        "T2A1": {
            "a1a0": 0.4685496232579956,
            "a2a1": -0.022744369687950575,
            "a2a2": 0.0006366177342337896,
            "a1a2": -0.019248545761376624,
            "a1a1": 0.21775641796801648,
            "a2a0": -0.047832832681589645
        },
        "VT1": {
            "a0a2": 0.03940368697871485,
            "a2a0": 0.057594272770887335,
            "a1a0": -0.6175246747192066,
            "a2a1": -0.03142198338030176,
            "a2a2": -0.005791886864712659,
            "a1a2": -0.021736730864289365,
            "a0a1": -0.5737465580733172,
            "a1a1": 0.361245407491296,
            "a0a0": 0.9821778643211991
        },
        "A0T1": {
            "a0a2": 0.0349299286546437,
            "a2a0": 0.05400757602605114,
            "a1a0": -0.36473024132802434,
            "a2a1": -0.03268000795936603,
            "a2a2": 0.003360985149797082,
            "a1a2": -0.01742615538376062,
            "a0a1": -0.5285362658553917,
            "a1a1": 0.21738872221482836,
            "a0a0": 0.9026976971410068
        },
        "T1V": {
            "a0a2": 0.057594272770887335,
            "a2a0": 0.03940368697871485,
            "a0a0": 0.9821778643211991,
            "a2a1": -0.021736730864289365,
            "a2a2": -0.005791886864712659,
            "a1a2": -0.03142198338030176,
            "a0a1": -0.6175246747192066,
            "a1a1": 0.361245407491296,
            "a1a0": -0.5737465580733172
        },
        "T2T1": {
            "a1a0": 0.4928830207473739,
            "a2a1": 0.004084645536487796,
            "a2a2": 0.18207010710700008,
            "a1a2": -0.05722012027283386,
            "a1a1": -0.2592246990239909,
            "a2a0": -0.10833590657510252
        },
        "A12T1": {
            "a1a0": 0.07739676470893767,
            "a2a1": -0.007640831810001899,
            "a2a2": 0.0029917609974600646,
            "a1a2": -0.0011254771612532726,
            "a1a1": -0.039272075469584014,
            "a2a0": 0.006007247673053692
        },
        "A12A0": {
            "a1a0": 0.16225321085903296,
            "a2a1": -0.01191692170652178,
            "a2a2": 0.15274442820085812,
            "a1a2": -0.06780333090147547,
            "a1a1": 0.006344698500681505,
            "a2a0": -0.05263204407521212
        },
        "T23A0": {
            "a0a2": 0.056360562902789124,
            "a2a0": 0.01810945787209686,
            "a0a0": 0.8928378424869453,
            "a2a1": -0.0113821894506578,
            "a2a2": 0.010954155632335556,
            "a1a2": 0.0008849073892672267,
            "a0a1": -0.37261537467610584,
            "a1a1": -0.054912099814647654,
            "a1a0": 0.16529571066695234
        },
        "A0A0": {
            "a0a2": -0.0762364887417915,
            "a1a1": 1.0,
            "a2a0": -0.0762364887417915,
            "a1a0": -0.2899040182865041,
            "a2a1": -0.7396511426619471,
            "a2a2": 1.0,
            "a1a2": -0.7396511426619471,
            "a0a1": -0.2899040182865041,
            "a0a0": 1.0
        },
        "A0V": {
            "a0a2": 0.05102307027714074,
            "a2a0": 0.05498656452994999,
            "a1a0": -0.36431011553849313,
            "a2a1": -0.036514981869357414,
            "a2a2": 0.007090965597745727,
            "a1a2": -0.024835389154817786,
            "a0a1": -0.5664180462179077,
            "a1a1": 0.23477866955919485,
            "a0a0": 0.8998269662997734
        },
        "A12T2": {
            "a2a1": 0.008064515663876221,
            "a2a2": -0.002403802015360295,
            "a1a2": -0.0010129286373359212,
            "a1a1": 0.03296065184151945
        },
        "A12A12": {
            "a2a1": -0.4782765618836515,
            "a2a2": 1.0,
            "a1a2": -0.4782765618836515,
            "a1a1": 1.0
        },
        "A1V": {
            "a0a2": 0.05638020492433678,
            "a2a0": -0.05312118049181859,
            "a1a0": 0.4602894115758452,
            "a2a1": 0.030901979681556814,
            "a2a2": -0.0032424137820725777,
            "a1a2": 0.024787767350448443,
            "a0a1": -0.6173232727727307,
            "a1a1": -0.28445238379609666,
            "a0a0": 0.9831798065150745
        },
        "VA0": {
            "a0a2": 0.05498656452994999,
            "a2a0": 0.05102307027714074,
            "a0a0": 0.8998269662997734,
            "a2a1": -0.024835389154817786,
            "a2a2": 0.007090965597745727,
            "a1a2": -0.036514981869357414,
            "a0a1": -0.36431011553849313,
            "a1a1": 0.23477866955919485,
            "a1a0": -0.5664180462179077
        },
        "A1T23": {
            "a0a2": 0.01814631995184646,
            "a2a0": -0.05256271789591124,
            "a1a0": 0.44567336897980037,
            "a2a1": -0.01706997998670532,
            "a2a2": 0.002296216943626061,
            "a1a2": 0.005915418505630299,
            "a0a1": 0.18736913358211416,
            "a1a1": 0.09743316641263755,
            "a0a0": 0.9572371434775679
        },
        "T23A1": {
            "a0a2": -0.05256271789591124,
            "a2a0": 0.01814631995184646,
            "a0a0": 0.9572371434775679,
            "a2a1": 0.005915418505630299,
            "a2a2": 0.002296216943626061,
            "a1a2": -0.01706997998670532,
            "a0a1": 0.44567336897980037,
            "a1a1": 0.09743316641263755,
            "a1a0": 0.18736913358211416
        },
        "T23V": {
            "a0a2": 0.05557635898506003,
            "a2a0": 0.01776194479281472,
            "a0a0": 0.9532690484236899,
            "a2a1": -0.011787039377968924,
            "a2a2": 0.00416229318279853,
            "a1a2": 0.0035003223616358477,
            "a0a1": -0.6017903891493944,
            "a1a1": -0.11248026068570587,
            "a1a0": 0.18755493992903408
        },
        "A1A0": {
            "a0a2": 0.03488827626865211,
            "a2a0": -0.09407785070623961,
            "a0a0": 0.9293135889271503,
            "a2a1": 0.006975325877833506,
            "a2a2": 0.09345239502805106,
            "a1a2": -0.004203963526506647,
            "a0a1": -0.3521362614783197,
            "a1a1": -0.15490033716577828,
            "a1a0": 0.4465009056225346
        },
        "A0A12": {
            "a0a2": -0.05263204407521212,
            "a0a1": 0.16225321085903296,
            "a2a1": -0.06780333090147547,
            "a2a2": 0.15274442820085812,
            "a1a2": -0.01191692170652178,
            "a1a1": 0.006344698500681505
        },
        "T1A0": {
            "a0a2": 0.05400757602605114,
            "a2a0": 0.0349299286546437,
            "a0a0": 0.9026976971410068,
            "a2a1": -0.01742615538376062,
            "a2a2": 0.003360985149797082,
            "a1a2": -0.03268000795936603,
            "a0a1": -0.36473024132802434,
            "a1a1": 0.21738872221482836,
            "a1a0": -0.5285362658553917
        },
        "T2V": {
            "a1a0": 0.4672000204896788,
            "a2a1": 0.03096226039152268,
            "a2a2": -0.009035273244841992,
            "a1a2": 0.025890692509391824,
            "a1a1": -0.28882333756785994,
            "a2a0": -0.04624222495263615
        },
        "A0T23": {
            "a0a2": 0.01810945787209686,
            "a2a0": 0.056360562902789124,
            "a1a0": -0.37261537467610584,
            "a2a1": 0.0008849073892672267,
            "a2a2": 0.010954155632335556,
            "a1a2": -0.0113821894506578,
            "a0a1": 0.16529571066695234,
            "a1a1": -0.054912099814647654,
            "a0a0": 0.8928378424869453
        },
        "T23T1": {
            "a0a2": 0.03771892913955591,
            "a2a0": 0.01809686426048453,
            "a0a0": 0.9568642363314712,
            "a2a1": -0.014299761592204323,
            "a2a2": 0.006421442676962044,
            "a1a2": -0.0027327843356667065,
            "a0a1": -0.5622742229478599,
            "a1a1": -0.09864263566609864,
            "a1a0": 0.18774705191929433
        },
        "T23T2": {
            "a0a2": -0.04073378132785551,
            "a0a1": 0.44973895869290825,
            "a2a1": 0.0050513788168423815,
            "a2a2": 0.0003787303581774846,
            "a1a2": -0.010523332101541764,
            "a1a1": 0.09640012526481188
        },
        "VV": {
            "a0a2": -0.005835135160291794,
            "a1a1": 1.0,
            "a2a0": -0.005835135160291794,
            "a1a0": -0.6084377928639663,
            "a2a1": -0.6875154440026192,
            "a2a2": 1.0,
            "a1a2": -0.6875154440026192,
            "a0a1": -0.6084377928639663,
            "a0a0": 1.0
        },
        "T1A12": {
            "a0a2": 0.006007247673053692,
            "a0a1": 0.07739676470893767,
            "a2a1": -0.0011254771612532726,
            "a2a2": 0.0029917609974600646,
            "a1a2": -0.007640831810001899,
            "a1a1": -0.039272075469584014
        },
        "A1A12": {
            "a0a2": 0.012347135977142138,
            "a0a1": 0.08121667297363626,
            "a2a1": -0.5381790932776318,
            "a2a2": 0.6882817562615556,
            "a1a2": -0.4369903052924493,
            "a1a1": 0.7564578747044839
        },
        "A1A1": {
            "a0a2": -0.08845546734907117,
            "a1a1": 1.0,
            "a2a0": -0.08845546734907117,
            "a1a0": 0.47228066312940414,
            "a2a1": -0.7174847721928317,
            "a2a2": 1.0,
            "a1a2": -0.7174847721928317,
            "a0a1": 0.47228066312940414,
            "a0a0": 1.0
        },
        "A0A1": {
            "a0a2": -0.09407785070623961,
            "a2a0": 0.03488827626865211,
            "a1a0": -0.3521362614783197,
            "a2a1": -0.004203963526506647,
            "a2a2": 0.09345239502805106,
            "a1a2": 0.006975325877833506,
            "a0a1": 0.4465009056225346,
            "a1a1": -0.15490033716577828,
            "a0a0": 0.9293135889271503
        },
        "A1T2": {
            "a0a2": -0.047832832681589645,
            "a0a1": 0.4685496232579956,
            "a2a1": -0.019248545761376624,
            "a2a2": 0.0006366177342337896,
            "a1a2": -0.022744369687950575,
            "a1a1": 0.21775641796801648
        },
        "A12V": {
            "a1a0": 0.07680803916572625,
            "a2a1": -0.005047686617422766,
            "a2a2": 0.0007911892449362096,
            "a1a2": 0.0065572009390320735,
            "a1a1": -0.047632774539698546,
            "a2a0": 0.0063354302496743805
        },
        "A0T2": {
            "a0a2": -0.04211358530706359,
            "a0a1": 0.4235164046032197,
            "a2a1": 0.01997215931880791,
            "a2a2": 0.005469487315978978,
            "a1a2": 0.013203272080443432,
            "a1a1": -0.16498147500931304
        },
        "T2A12": {
            "a2a1": -0.0010129286373359212,
            "a2a2": -0.002403802015360295,
            "a1a2": 0.008064515663876221,
            "a1a1": 0.03296065184151945
        },
        "T2T2": {
            "a2a1": -0.6950377659875833,
            "a2a2": 1.0,
            "a1a2": -0.6950377659875833,
            "a1a1": 1.0
        },
        "T1T23": {
            "a0a2": 0.01809686426048453,
            "a2a0": 0.03771892913955591,
            "a1a0": -0.5622742229478599,
            "a2a1": -0.0027327843356667065,
            "a2a2": 0.006421442676962044,
            "a1a2": -0.014299761592204323,
            "a0a1": 0.18774705191929433,
            "a1a1": -0.09864263566609864,
            "a0a0": 0.9568642363314712
        },
        "A12T23": {
            "a1a0": 0.07401158932425594,
            "a2a1": -0.004495551641276159,
            "a2a2": 0.00035344620738605575,
            "a1a2": 0.0025209515480374327,
            "a1a1": 0.018908018593029614,
            "a2a0": 0.0065288213706498665
        },
        "VA12": {
            "a0a2": 0.0063354302496743805,
            "a0a1": 0.07680803916572625,
            "a2a1": 0.0065572009390320735,
            "a2a2": 0.0007911892449362096,
            "a1a2": -0.005047686617422766,
            "a1a1": -0.047632774539698546
        },
        "A1T1": {
            "a0a2": 0.03814975572679041,
            "a2a0": -0.05367772907928393,
            "a1a0": 0.462206073308871,
            "a2a1": 0.028028834816494427,
            "a2a2": 0.0018494226416582533,
            "a1a2": 0.013817222693658756,
            "a0a1": -0.5753899368026689,
            "a1a1": -0.2643101408366446,
            "a0a0": 0.9862766266340361
        },
        "T23T23": {
            "a0a2": -0.11370769894074982,
            "a1a1": 1.0,
            "a2a0": -0.11370769894074982,
            "a1a0": 0.229156371360587,
            "a2a1": -0.7652175192112877,
            "a2a2": 1.0,
            "a1a2": -0.7652175192112877,
            "a0a1": 0.229156371360587,
            "a0a0": 1.0
        },
        "A12A1": {
            "a1a0": 0.08121667297363626,
            "a2a1": -0.4369903052924493,
            "a2a2": 0.6882817562615556,
            "a1a2": -0.5381790932776318,
            "a1a1": 0.7564578747044839,
            "a2a0": 0.012347135977142138
        },
        "T23A12": {
            "a0a2": 0.0065288213706498665,
            "a0a1": 0.07401158932425594,
            "a2a1": 0.0025209515480374327,
            "a2a2": 0.00035344620738605575,
            "a1a2": -0.004495551641276159,
            "a1a1": 0.018908018593029614
        },
        "T1T2": {
            "a0a2": -0.10833590657510252,
            "a0a1": 0.4928830207473739,
            "a2a1": -0.05722012027283386,
            "a2a2": 0.18207010710700008,
            "a1a2": 0.004084645536487796,
            "a1a1": -0.2592246990239909
        },
        "T1T1": {
            "a0a2": -0.004447419247275627,
            "a1a1": 1.0,
            "a2a0": -0.004447419247275627,
            "a1a0": -0.5709549153851416,
            "a2a1": -0.7175721905272053,
            "a2a2": 1.0,
            "a1a2": -0.7175721905272053,
            "a0a1": -0.5709549153851416,
            "a0a0": 1.0
        },
        "VT2": {
            "a0a2": -0.04624222495263615,
            "a0a1": 0.4672000204896788,
            "a2a1": 0.025890692509391824,
            "a2a2": -0.009035273244841992,
            "a1a2": 0.03096226039152268,
            "a1a1": -0.28882333756785994
        }
    }
}


==> anc/Bpi_LCSR-Lattice.json <==
{
    "uncertainty": {
        "fT": {
            "a0": 0.030213291867466126,
            "a2": 6.639707164356717,
            "a1": 0.4726216256157875
        },
        "f+": {
            "a0": 0.02094201395789157,
            "a2": 0.22009581592216554,
            "a1": 0.12199636013692769
        },
        "f0": {
            "a2": 0.09924268524769217,
            "a1": 0.09007353118616725
        }
    },
    "correlation": {
        "f0f0": {
            "a2a2": 1.0,
            "a1a2": 0.9853292690508213,
            "a2a1": 0.9853292690508213,
            "a1a1": 1.0
        },
        "f+fT": {
            "a2a2": 0.013567573505162623,
            "a0a1": -0.15492913026530808,
            "a1a0": 0.4973430677476677,
            "a2a0": 0.3160344147678302,
            "a0a0": 0.6814799917013313,
            "a1a2": 0.0164313211603884,
            "a2a1": -0.07331986007622997,
            "a0a2": 0.018686712781974264,
            "a1a1": -0.11224766094386568
        },
        "f+f0": {
            "a2a2": 0.434700503887041,
            "a0a1": 0.9497183136412624,
            "a1a2": 0.6799070174811296,
            "a2a1": 0.41594507695174265,
            "a0a2": 0.8921016387622159,
            "a1a1": 0.6821991002965604
        },
        "fTf0": {
            "a2a2": 0.017145183696868977,
            "a0a1": 0.6544237443805889,
            "a1a2": -0.14095370174347754,
            "a2a1": 0.017733895251146107,
            "a0a2": 0.6191831700783932,
            "a1a1": -0.14870450606167
        },
        "fTf+": {
            "a2a2": 0.013567573505162623,
            "a0a1": 0.4973430677476677,
            "a1a0": -0.15492913026530808,
            "a2a0": 0.018686712781974264,
            "a0a0": 0.6814799917013313,
            "a1a2": -0.07331986007622997,
            "a2a1": 0.0164313211603884,
            "a0a2": 0.3160344147678302,
            "a1a1": -0.11224766094386568
        },
        "f+f+": {
            "a2a2": 1.0,
            "a0a1": 0.6656696179459998,
            "a1a0": 0.6656696179459998,
            "a2a0": 0.3876799201060549,
            "a0a0": 1.0,
            "a1a2": 0.9003574169524068,
            "a2a1": 0.9003574169524068,
            "a0a2": 0.3876799201060549,
            "a1a1": 1.0
        },
        "f0fT": {
            "a2a2": 0.017145183696868977,
            "a1a0": 0.6544237443805889,
            "a2a0": 0.6191831700783932,
            "a1a2": 0.017733895251146107,
            "a2a1": -0.14095370174347754,
            "a1a1": -0.14870450606167
        },
        "fTfT": {
            "a2a2": 1.0,
            "a0a1": -0.09364011614568425,
            "a1a0": -0.09364011614568425,
            "a2a0": -0.3061592435648203,
            "a0a0": 1.0,
            "a1a2": -0.8043682556407411,
            "a2a1": -0.8043682556407411,
            "a0a2": -0.3061592435648203,
            "a1a1": 1.0
        },
        "f0f+": {
            "a2a2": 0.434700503887041,
            "a1a0": 0.9497183136412624,
            "a2a0": 0.8921016387622159,
            "a1a2": 0.41594507695174265,
            "a2a1": 0.6799070174811296,
            "a1a1": 0.6821991002965604
        }
    },
    "central": {
        "fT": {
            "a0": 0.1731165482248272,
            "a2": -0.2580355775883392,
            "a1": -0.409037165241304
        },
        "f+": {
            "a0": 0.1959500850585235,
            "a2": -0.1966053721924302,
            "a1": -0.7763565146997043
        },
        "f0": {
            "a2": -0.1952966741104731,
            "a1": -0.01446803146697799
        }
    }
}


==> anc/Bpi_LCSR.json <==
{
    "correlation": {
        "fTf0": {
            "a2a1": -0.000780539147272956,
            "a1a1": -0.0016812402801467015,
            "a2a2": 0.00318521534351565,
            "a0a2": 0.014328000859187593,
            "a0a1": 0.007715231255588977,
            "a1a2": -0.008949642094145543
        },
        "f+f0": {
            "a1a2": -0.04282876155089785,
            "a1a1": 0.010303571378569795,
            "a2a1": -0.09295394551301846,
            "a2a2": 0.24819797757948137,
            "a0a1": 0.06457934025250699,
            "a0a2": -0.13247280930019922
        },
        "fTf+": {
            "a2a1": -0.01635388420647243,
            "a2a0": 0.044073285995158806,
            "a1a2": -0.022387040715038296,
            "a1a1": 0.1578520761475408,
            "a1a0": -0.3705255852506822,
            "a0a0": 0.9054639172940294,
            "a2a2": 0.001353042246301656,
            "a0a1": -0.37893221917274456,
            "a0a2": 0.0436828911811011
        },
        "f0f+": {
            "a2a0": -0.13247280930019922,
            "a1a2": -0.09295394551301846,
            "a1a1": 0.010303571378569795,
            "a1a0": 0.06457934025250699,
            "a2a1": -0.04282876155089785,
            "a2a2": 0.24819797757948137
        },
        "f+fT": {
            "a2a0": 0.0436828911811011,
            "a2a1": -0.022387040715038296,
            "a1a1": 0.1578520761475408,
            "a2a2": 0.001353042246301656,
            "a1a0": -0.37893221917274456,
            "a0a0": 0.9054639172940294,
            "a1a2": -0.01635388420647243,
            "a0a1": -0.3705255852506822,
            "a0a2": 0.044073285995158806
        },
        "fTfT": {
            "a2a1": -0.7668484358239751,
            "a2a0": -0.12534852305855335,
            "a1a2": -0.7668484358239751,
            "a1a1": 1.0,
            "a1a0": -0.34395493616185274,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a0a1": -0.34395493616185274,
            "a0a2": -0.12534852305855335
        },
        "f+f+": {
            "a2a1": -0.7842562821118935,
            "a2a0": -0.07358336838704137,
            "a1a2": -0.7842562821118935,
            "a1a1": 1.0,
            "a1a0": -0.36955760555485995,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a0a1": -0.36955760555485995,
            "a0a2": -0.07358336838704137
        },
        "f0fT": {
            "a2a0": 0.014328000859187593,
            "a2a1": -0.008949642094145543,
            "a1a1": -0.0016812402801467015,
            "a1a0": 0.007715231255588977,
            "a2a2": 0.00318521534351565,
            "a1a2": -0.000780539147272956
        },
        "f0f0": {
            "a2a2": 1.0,
            "a1a2": -0.7491566442461154,
            "a1a1": 1.0,
            "a2a1": -0.7491566442461154
        }
    },
    "central": {
        "fT": {
            "a1": -0.4783452542966014,
            "a0": 0.1936848204403374,
            "a2": -0.1720904652789327
        },
        "f0": {
            "a1": 0.3022043086764444,
            "a2": -0.4367970012182975
        },
        "f+": {
            "a1": -0.5060718234131146,
            "a0": 0.2113629714804872,
            "a2": -0.3057651619761209
        }
    },
    "uncertainty": {
        "fT": {
            "a1": 0.5044129181698426,
            "a0": 0.05762870580313031,
            "a2": 6.637645962539378
        },
        "f0": {
            "a1": 0.4645829484554685,
            "a2": 7.248276069880805
        },
        "f+": {
            "a1": 0.5472939235097053,
            "a0": 0.06683959683188286,
            "a2": 6.959880899031732
        }
    }
}


==> anc/Brho_LCSR.json <==
{
    "correlation": {
        "T2T2": {
            "a2a1": -0.6846751690320698,
            "a2a2": 1.0,
            "a1a1": 1.0,
            "a1a2": -0.6846751690320698
        },
        "T23A12": {
            "a2a2": 0.0024335603841088662,
            "a1a2": -0.007958307518987077,
            "a0a1": 0.06404468542569337,
            "a2a1": 0.005598612187382328,
            "a0a2": 0.009634673630944087,
            "a1a1": 0.010725225382223194
        },
        "VT2": {
            "a2a2": -0.0039928393049491456,
            "a1a2": 0.018175989277890936,
            "a0a1": 0.4673066225314271,
            "a2a1": 0.016214743337273588,
            "a0a2": -0.036632182102669116,
            "a1a1": -0.24644028920111172
        },
        "A0A0": {
            "a2a2": 1.0,
            "a1a2": -0.7592414926363572,
            "a0a1": -0.289548807530083,
            "a2a0": -0.14582934304307718,
            "a2a1": -0.7592414926363572,
            "a0a2": -0.14582934304307718,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a0": -0.289548807530083
        },
        "A1A1": {
            "a2a2": 1.0,
            "a1a2": -0.6995784484320148,
            "a0a1": 0.4688960167867217,
            "a2a0": -0.09471627319083353,
            "a2a1": -0.6995784484320148,
            "a0a2": -0.09471627319083353,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a0": 0.4688960167867217
        },
        "T2A0": {
            "a2a2": 0.004010124851740825,
            "a1a2": 0.018854383263337257,
            "a2a1": 0.010432743675288464,
            "a2a0": -0.03385057758504499,
            "a1a1": -0.15663977781590044,
            "a1a0": 0.4117847283068026
        },
        "A12V": {
            "a2a2": 0.001608291226490008,
            "a1a2": 0.008382147741385097,
            "a2a1": -0.004000247706270909,
            "a2a0": 0.006612418081261035,
            "a1a1": -0.03979339896026236,
            "a1a0": 0.0698344866638431
        },
        "T23A1": {
            "a2a2": 0.00341139040785088,
            "a1a2": -0.014728773171857987,
            "a0a1": 0.4121858285715108,
            "a2a0": 0.021562000456027283,
            "a2a1": 0.009534751024461253,
            "a0a2": -0.04399011496448668,
            "a1a1": 0.0662039091537839,
            "a0a0": 0.8985865173559475,
            "a1a0": 0.126824600890033
        },
        "T2T1": {
            "a2a2": 0.22947225525242904,
            "a1a2": -0.08013370984116547,
            "a2a1": -0.020597558402319405,
            "a2a0": -0.1180614018567802,
            "a1a1": -0.21017559937189098,
            "a1a0": 0.5006535253587825
        },
        "T23T23": {
            "a2a2": 1.0,
            "a1a2": -0.7620830198254183,
            "a0a1": 0.1974755392981167,
            "a2a0": -0.196520679269905,
            "a2a1": -0.7620830198254183,
            "a0a2": -0.196520679269905,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a0": 0.1974755392981167
        },
        "VV": {
            "a2a2": 1.0,
            "a1a2": -0.721660227851886,
            "a0a1": -0.5105912820957249,
            "a2a0": -0.04113367302374118,
            "a2a1": -0.721660227851886,
            "a0a2": -0.04113367302374118,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a0": -0.5105912820957249
        },
        "A0T2": {
            "a2a2": 0.004010124851740825,
            "a1a2": 0.010432743675288464,
            "a0a1": 0.4117847283068026,
            "a2a1": 0.018854383263337257,
            "a0a2": -0.03385057758504499,
            "a1a1": -0.15663977781590044
        },
        "A0A1": {
            "a2a2": 0.10488603238277462,
            "a1a2": -0.00027428163603461975,
            "a0a1": 0.4314472077282235,
            "a0a2": -0.11412323549708298,
            "a2a1": -0.012752264844640402,
            "a2a0": 0.022644364228575627,
            "a1a1": -0.1459239829811103,
            "a0a0": 0.9010891780973836,
            "a1a0": -0.33322326346217657
        },
        "A1A0": {
            "a2a2": 0.10488603238277462,
            "a1a2": -0.012752264844640402,
            "a0a1": -0.33322326346217657,
            "a2a0": -0.11412323549708298,
            "a2a1": -0.00027428163603461975,
            "a0a2": 0.022644364228575627,
            "a1a1": -0.1459239829811103,
            "a0a0": 0.9010891780973836,
            "a1a0": 0.4314472077282235
        },
        "T23T2": {
            "a2a2": -0.0024313028270789307,
            "a1a2": -0.00481067979733608,
            "a0a1": 0.42194068919862565,
            "a2a1": 0.007992942448766097,
            "a0a2": -0.031054810310197155,
            "a1a1": 0.06789017020847521
        },
        "A1V": {
            "a2a2": -0.002817119405800404,
            "a1a2": 0.021228881005857708,
            "a0a1": -0.5282041401136714,
            "a0a2": 0.04193099223460944,
            "a2a1": 0.024748858003783486,
            "a2a0": -0.046701209988404394,
            "a1a1": -0.2438069028527671,
            "a0a0": 0.9782052018792887,
            "a1a0": 0.45272273036410365
        },
        "A1T23": {
            "a2a2": 0.00341139040785088,
            "a1a2": 0.009534751024461253,
            "a0a1": 0.126824600890033,
            "a0a2": 0.021562000456027283,
            "a2a1": -0.014728773171857987,
            "a2a0": -0.04399011496448668,
            "a1a1": 0.0662039091537839,
            "a0a0": 0.8985865173559475,
            "a1a0": 0.4121858285715108
        },
        "T1T23": {
            "a2a2": 0.007628276308440328,
            "a1a2": -0.01683253804977387,
            "a0a1": 0.12671565076484767,
            "a0a2": 0.022369005720772772,
            "a2a1": -0.00946307222532026,
            "a2a0": 0.02911464102077499,
            "a1a1": -0.048951143938370446,
            "a0a0": 0.8957373853046716,
            "a1a0": -0.4483234105326051
        },
        "VA12": {
            "a2a2": 0.001608291226490008,
            "a1a2": -0.004000247706270909,
            "a0a1": 0.0698344866638431,
            "a2a1": 0.008382147741385097,
            "a0a2": 0.006612418081261035,
            "a1a1": -0.03979339896026236
        },
        "VT23": {
            "a2a2": 0.0020205952269432433,
            "a1a2": -0.012382070235383557,
            "a0a1": 0.125650065332666,
            "a0a2": 0.0226624227502553,
            "a2a1": -0.0003067972456940946,
            "a2a0": 0.04179472775367607,
            "a1a1": -0.06346910278009256,
            "a0a0": 0.8924600497364102,
            "a1a0": -0.48953176107796165
        },
        "A12T2": {
            "a2a1": 0.008479511847475772,
            "a2a2": 0.0014279263137594981,
            "a1a1": 0.02948004145195406,
            "a1a2": -0.002464551158676287
        },
        "VA0": {
            "a2a2": 0.00807294634848222,
            "a1a2": -0.030328458950603623,
            "a0a1": -0.3386959479558518,
            "a2a0": 0.03782425815624091,
            "a2a1": -0.017598921672651962,
            "a0a2": 0.04864608654298896,
            "a1a1": 0.18762000257248465,
            "a0a0": 0.8722136460430454,
            "a1a0": -0.47572128529544144
        },
        "A1T2": {
            "a2a2": 0.005988655417016856,
            "a1a2": -0.022081964989754437,
            "a0a1": 0.4702300858707081,
            "a2a1": -0.01882869733249511,
            "a0a2": -0.0390842086130182,
            "a1a1": 0.21629018657209362
        },
        "T2A1": {
            "a2a2": 0.005988655417016856,
            "a1a2": -0.01882869733249511,
            "a2a1": -0.022081964989754437,
            "a2a0": -0.0390842086130182,
            "a1a1": 0.21629018657209362,
            "a1a0": 0.4702300858707081
        },
        "T1T2": {
            "a2a2": 0.22947225525242904,
            "a1a2": -0.020597558402319405,
            "a0a1": 0.5006535253587825,
            "a2a1": -0.08013370984116547,
            "a0a2": -0.1180614018567802,
            "a1a1": -0.21017559937189098
        },
        "A12A12": {
            "a2a1": -0.4473617011143757,
            "a2a2": 1.0,
            "a1a1": 1.0,
            "a1a2": -0.4473617011143757
        },
        "T2T23": {
            "a2a2": -0.0024313028270789307,
            "a1a2": 0.007992942448766097,
            "a2a1": -0.00481067979733608,
            "a2a0": -0.031054810310197155,
            "a1a1": 0.06789017020847521,
            "a1a0": 0.42194068919862565
        },
        "VA1": {
            "a2a2": -0.002817119405800404,
            "a1a2": 0.024748858003783486,
            "a0a1": 0.45272273036410365,
            "a2a0": 0.04193099223460944,
            "a2a1": 0.021228881005857708,
            "a0a2": -0.046701209988404394,
            "a1a1": -0.2438069028527671,
            "a0a0": 0.9782052018792887,
            "a1a0": -0.5282041401136714
        },
        "A12A1": {
            "a2a2": 0.6856651759946749,
            "a1a2": -0.5201763886608748,
            "a2a1": -0.4145415200496728,
            "a2a0": 0.010617332915873186,
            "a1a1": 0.7619702719330994,
            "a1a0": 0.06926286081295895
        },
        "T1T1": {
            "a2a2": 1.0,
            "a1a2": -0.7529901773668304,
            "a0a1": -0.47059304435737365,
            "a2a0": -0.03360782853148562,
            "a2a1": -0.7529901773668304,
            "a0a2": -0.03360782853148562,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a0": -0.47059304435737365
        },
        "A1A12": {
            "a2a2": 0.6856651759946749,
            "a1a2": -0.4145415200496728,
            "a0a1": 0.06926286081295895,
            "a2a1": -0.5201763886608748,
            "a0a2": 0.010617332915873186,
            "a1a1": 0.7619702719330994
        },
        "A12T23": {
            "a2a2": 0.0024335603841088662,
            "a1a2": 0.005598612187382328,
            "a2a1": -0.007958307518987077,
            "a2a0": 0.009634673630944087,
            "a1a1": 0.010725225382223194,
            "a1a0": 0.06404468542569337
        },
        "A0T23": {
            "a2a2": 0.013456381897223944,
            "a1a2": -0.012497090510584436,
            "a0a1": 0.10452424809166241,
            "a0a2": 0.019522352743827853,
            "a2a1": -0.0012487657874961121,
            "a2a0": 0.049034006929094195,
            "a1a1": -0.035370266661820055,
            "a0a0": 0.8506966118702207,
            "a1a0": -0.34220429323120943
        },
        "A0A12": {
            "a2a2": 0.1706620359950205,
            "a1a2": -0.026520560802269052,
            "a0a1": 0.13707400027141006,
            "a2a1": -0.07758175294684648,
            "a0a2": -0.10029796557005795,
            "a1a1": -0.003320104778499292
        },
        "T1A0": {
            "a2a2": -0.003529129777062868,
            "a1a2": -0.01888787956636183,
            "a0a1": -0.33994169193601,
            "a2a0": 0.0268345859282734,
            "a2a1": -0.004480434450327924,
            "a0a2": 0.04869226579549057,
            "a1a1": 0.1636891864524208,
            "a0a0": 0.874968948860898,
            "a1a0": -0.43504369497991713
        },
        "A0T1": {
            "a2a2": -0.003529129777062868,
            "a1a2": -0.004480434450327924,
            "a0a1": -0.43504369497991713,
            "a0a2": 0.0268345859282734,
            "a2a1": -0.01888787956636183,
            "a2a0": 0.04869226579549057,
            "a1a1": 0.1636891864524208,
            "a0a0": 0.874968948860898,
            "a1a0": -0.33994169193601
        },
        "VT1": {
            "a2a2": -0.007832295066079964,
            "a1a2": -0.011873847191711553,
            "a0a1": -0.4791628136223432,
            "a0a2": 0.027784872591472214,
            "a2a1": -0.01666737364613242,
            "a2a0": 0.04293149322047356,
            "a1a1": 0.2582559213850301,
            "a0a0": 0.9752538514453967,
            "a1a0": -0.5272333656638187
        },
        "T1A1": {
            "a2a2": 0.005298334918140815,
            "a1a2": 0.018884692145224428,
            "a0a1": 0.45558316082621375,
            "a2a0": 0.026317379354271846,
            "a2a1": 0.005100856011106985,
            "a0a2": -0.04762340403854019,
            "a1a1": -0.2164675688934114,
            "a0a0": 0.9818272820234211,
            "a1a0": -0.4813552447301549
        },
        "T2A12": {
            "a2a1": -0.002464551158676287,
            "a2a2": 0.0014279263137594981,
            "a1a1": 0.02948004145195406,
            "a1a2": 0.008479511847475772
        },
        "T23V": {
            "a2a2": 0.0020205952269432433,
            "a1a2": -0.0003067972456940946,
            "a0a1": -0.48953176107796165,
            "a2a0": 0.0226624227502553,
            "a2a1": -0.012382070235383557,
            "a0a2": 0.04179472775367607,
            "a1a1": -0.06346910278009256,
            "a0a0": 0.8924600497364102,
            "a1a0": 0.125650065332666
        },
        "T1V": {
            "a2a2": -0.007832295066079964,
            "a1a2": -0.01666737364613242,
            "a0a1": -0.5272333656638187,
            "a2a0": 0.027784872591472214,
            "a2a1": -0.011873847191711553,
            "a0a2": 0.04293149322047356,
            "a1a1": 0.2582559213850301,
            "a0a0": 0.9752538514453967,
            "a1a0": -0.4791628136223432
        },
        "A12T1": {
            "a2a2": 0.004504671120990703,
            "a1a2": -0.004489959903202398,
            "a2a1": -0.008413383175385708,
            "a2a0": 0.006539206285259605,
            "a1a1": -0.027027982032374588,
            "a1a0": 0.0712056819257099
        },
        "T23A0": {
            "a2a2": 0.013456381897223944,
            "a1a2": -0.0012487657874961121,
            "a0a1": -0.34220429323120943,
            "a2a0": 0.019522352743827853,
            "a2a1": -0.012497090510584436,
            "a0a2": 0.049034006929094195,
            "a1a1": -0.035370266661820055,
            "a0a0": 0.8506966118702207,
            "a1a0": 0.10452424809166241
        },
        "T1A12": {
            "a2a2": 0.004504671120990703,
            "a1a2": -0.008413383175385708,
            "a0a1": 0.0712056819257099,
            "a2a1": -0.004489959903202398,
            "a0a2": 0.006539206285259605,
            "a1a1": -0.027027982032374588
        },
        "A1T1": {
            "a2a2": 0.005298334918140815,
            "a1a2": 0.005100856011106985,
            "a0a1": -0.4813552447301549,
            "a0a2": 0.026317379354271846,
            "a2a1": 0.018884692145224428,
            "a2a0": -0.04762340403854019,
            "a1a1": -0.2164675688934114,
            "a0a0": 0.9818272820234211,
            "a1a0": 0.45558316082621375
        },
        "A0V": {
            "a2a2": 0.00807294634848222,
            "a1a2": -0.017598921672651962,
            "a0a1": -0.47572128529544144,
            "a0a2": 0.03782425815624091,
            "a2a1": -0.030328458950603623,
            "a2a0": 0.04864608654298896,
            "a1a1": 0.18762000257248465,
            "a0a0": 0.8722136460430454,
            "a1a0": -0.3386959479558518
        },
        "T23T1": {
            "a2a2": 0.007628276308440328,
            "a1a2": -0.00946307222532026,
            "a0a1": -0.4483234105326051,
            "a2a0": 0.022369005720772772,
            "a2a1": -0.01683253804977387,
            "a0a2": 0.02911464102077499,
            "a1a1": -0.048951143938370446,
            "a0a0": 0.8957373853046716,
            "a1a0": 0.12671565076484767
        },
        "T2V": {
            "a2a2": -0.0039928393049491456,
            "a1a2": 0.016214743337273588,
            "a2a1": 0.018175989277890936,
            "a2a0": -0.036632182102669116,
            "a1a1": -0.24644028920111172,
            "a1a0": 0.4673066225314271
        },
        "A12A0": {
            "a2a2": 0.1706620359950205,
            "a1a2": -0.07758175294684648,
            "a2a1": -0.026520560802269052,
            "a2a0": -0.10029796557005795,
            "a1a1": -0.003320104778499292,
            "a1a0": 0.13707400027141006
        }
    },
    "uncertainty": {
        "A0": {
            "a1": 0.7436364267301757,
            "a2": 11.016467395462922,
            "a0": 0.08100315344308451
        },
        "A1": {
            "a1": 0.5086559604033511,
            "a2": 7.071676649431357,
            "a0": 0.09866231852202988
        },
        "V": {
            "a1": 0.7368624748874685,
            "a2": 9.827573489320907,
            "a0": 0.13615634275124905
        },
        "T2": {
            "a1": 0.5772358525727582,
            "a2": 8.757302096688637
        },
        "T23": {
            "a1": 1.2507498358249072,
            "a2": 22.27642464368616,
            "a0": 0.13938662025258608
        },
        "T1": {
            "a1": 0.626112101481459,
            "a2": 8.299776720828662,
            "a0": 0.11395129621664539
        },
        "A12": {
            "a1": 1.5292086507432994,
            "a2": 26.7178848515647
        }
    },
    "central": {
        "A0": {
            "a1": -0.7432269609691062,
            "a2": -0.01364822290213352,
            "a0": 0.2925336490766787
        },
        "A1": {
            "a1": 0.4948341716573042,
            "a2": -0.5898416575860281,
            "a0": 0.2142700210705677
        },
        "V": {
            "a1": -0.4925853027266176,
            "a2": -1.197134303677262,
            "a0": 0.2712565197401259
        },
        "T2": {
            "a1": 0.648543608510588,
            "a2": -0.8367381225762223
        },
        "T23": {
            "a1": 0.9756780226625973,
            "a2": -0.617057014268725,
            "a0": 0.558651527683086
        },
        "T1": {
            "a1": -0.4593407937948037,
            "a2": -0.8719619977491347,
            "a0": 0.2375503875107005
        },
        "A12": {
            "a1": 0.5301085432518904,
            "a2": -0.1698995165626285
        }
    }
}

